Sub-exponential Growth Dynamics in Complex Systems: A Piecewise Power-Law Model for the Diffusion of New Words and Names

The diffusion of ideas and language in society has conventionally been described by S-shaped models, such as the logistic curve. However, the role of sub-exponential growth -- a slower-than-exponential pattern known in epidemiology -- has been largely overlooked in broader social phenomena. Here, we present a piecewise power-law model to characterize complex growth curves with a few parameters. We systematically analyzed a large-scale dataset of approximately one billion Japanese blog articles linked to Wikipedia vocabulary, and observed consistent patterns in web search trend data (English, Spanish, and Japanese). Our analysis of 2,963 items, selected for reliable estimation (e.g., sufficient duration/peak, monotonic growth), reveals that 1,625 (55%) diffusion patterns without abrupt level shifts were adequately described by one or two segments. For single-segment curves, we found that (i) the mode of the shape parameter $\alpha$ was near 0.5, indicating prevalent sub-exponential growth; (ii) the peak diffusion scale is primarily determined by the growth rate $R$, with minor contributions from $\alpha$ or the duration $T$; and (iii) $\alpha$ showed a tendency to vary with the nature of the topic, being smaller for niche/local topics and larger for widely shared ones. Furthermore, a micro-behavioral model of outward (stranger) vs. inward (community) contact suggests that $\alpha$ can be interpreted as an index of the preference for outward-oriented communication. These findings suggest that sub-exponential growth is a common pattern of social diffusion, and our model provides a practical framework for consistently describing, comparing, and interpreting complex and diverse growth curves.

==> anc/demo_code.R <==
# library("DEoptim")  # To achieve more accurate optimization, uncomment this line if you wish to use DEoptim.


# ============================================================================
# DEMO INSTRUCTIONS
# ============================================================================
# If you run this entire code, you can see the demo.
# Example: Place the file demo_code.R in your working directory,
# then run source("demo_code.R") in R. 
# Confirmed to run on R version 4.1.1.  
# ============================================================================


# This code implements parameter estimation for a piecewise power-law model.
# if you run this entire code, you can see the demo.
# Example: Place the file demo_code.R in your working directory, then run source("demo_code.R") in R.
# 
# The first half is the estimation code, and the second half provides examples of application to population data and real-world data.
# (You can jump to the examples section by searching for "Examples_Section".
# - The main function is:
# (1) fit_piecewise_with_jumps
#     The core parameter estimation routine. Given initial values and jump positions,
#     it estimates the parameters of the piecewise power-law model for a growth time series.
#
# - Next, there are two auxiliary main functions:
# (2) determine_jump_position
#     A function to estimate jump positions from the growth time series.
# (3) determine_initial_value
#     A function to estimate initial values from the growth time series.
#
# - As a preprocessing function for extracting the growth period, the following is provided:
# (4) detect_growth_period
#     A function to detect the start and end points of the main growth phase from the time series.
#     This is necessary because fitting requires specifying the growth period.
#     However, it is acceptable to use a different method for growth period extraction.
#
# - Additionally, a function for displaying and plotting the results:
# (5) plot_fitted_results






#Code_Section
##########################################################################
##########################################################################
##########################################################################
# Code Section.
##########################################################################
##########################################################################
##########################################################################



# ============================================================================
# Growth Period Detection for Time Series Analysis
# ============================================================================
# This module implements the growth period detection algorithm described in
# the appendix. It consists of:
#   1. Finding the start of growth (with candidate refinement)
#   2. Finding the end of growth (with multi-scale refinement)
#   3. Post‑processing noise correction for the start point
# ============================================================================

# ----------------------------------------------------------------------------
# Helper: Compute run lengths of consecutive increases/decreases
# (Originally min_count)
# ----------------------------------------------------------------------------
compute_run_lengths <- function(x_series) {
  x <- sign(diff(x_series))
  flg <- 0
  count <- 0
  count0 <- c()
  start1 <- 1
  for (i in 1:length(x)) {
    if (flg == 0) {
      if (length(x[i]) == 0) {
        flg <- 0
      } else {
        if (is.na(x[i])) {
          flg <- 0
        } else {
          flg <- x[i]
        }
      }
    }
    if (flg > 0) {
      count <- count + 1
      if (x[i] < 0) {
        count0[start1:i] <- count
        count <- -1
        flg <- -1
        start1 <- i
      }
    } else {
      if (flg < 0) {
        count <- count - 1
        if (x[i] > 0) {
          count0[start1:i] <- count
          count <- 1
          flg <- 1
          start1 <- i
        }
      }
    }
  }
  count0[start1:length(x)] <- count
  count0 <- c(0, count0)
  count0
}

# ----------------------------------------------------------------------------
# Helper: Move a candidate point to the nearest local peak (left/right)
# (Originally local_up)
# ----------------------------------------------------------------------------
adjust_to_local_peak <- function(series, pos, right = TRUE, left = TRUE) {
  old_val <- series[pos]
  max_pos <- pos
  if (left) {
    for (k in 1:100) {
      new_val <- series[max(1, pos - k)]
      cat("new1", "old1", new_val, old_val, length(new_val), length(old_val), "\n")
      cat(new_val[1] <= old_val[1], "\n")
      if (new_val[1] <= old_val[1]) break
      max_pos <- pos - k
      old_val <- new_val
    }
  }
  max_pos_left <- max_pos

  old_val <- series[pos]
  max_pos <- pos
  if (right) {
    for (k in 1:100) {
      new_val <- series[min(length(series), pos + k)]
      cat("new1", "old1", new_val, old_val, length(new_val), length(old_val), "\n")
      cat(new_val[1] <= old_val[1], "\n")
      try(if (new_val[1] <= old_val[1]) break)
      max_pos <- pos + k
      old_val <- new_val
    }
  }
  if (series[max_pos_left][1] >= series[max_pos][1]) {
    max_pos <- max_pos_left
  }
  max_pos
}

# ----------------------------------------------------------------------------
# Helper: Find local maximum within a window around a point
# (Originally local_max)
# ----------------------------------------------------------------------------
find_local_max_in_window <- function(series, pos, window = 1) {
  y2 <- rep(0, length(series))
  left <- max(1, pos - window)
  right <- min(pos + window, length(series))
  y2[left:right] <- series[left:right]
  which(y2 == max(y2))
}

# ----------------------------------------------------------------------------
# Helper: Refine end point by comparing with global maximum
# (Originally last_max_check)
# ----------------------------------------------------------------------------
refine_end_with_max_check <- function(series, end_candidate, dist = 4, global_max_pos = NULL) {
  y_series <- series
  vv1_end <- end_candidate
  if (is.null(global_max_pos)) {
    vv1_max <- which(y_series == max(y_series, na.rm = TRUE))
  } else {
    vv1_max <- global_max_pos
  }
  vv1_end0 <- vv1_end

  if (length(y_series[y_series != 0]) <= 1) {
    return(end_candidate)
  }

  # Case: global maximum is to the left of the candidate end point
  if ((vv1_max - vv1_end0)[1] <= -dist) {
    tt <- y_series
    tt <- tt[vv1_max:vv1_end]
    tt <- tt[tt != 0]
    if (length(tt) >= 3) {
      xx <- 2:(length(tt) - 1)
      yy <- log(tt[c(-1, -length(tt))])
      if (length(yy) >= 3) {
        ans <- summary(lm(yy ~ xx))
        rsq <- ans$adj.r.squared
        pvalue <- ans$coefficients[, 4][2]
        coef <- ans$coefficients[, 1][2]
        print(ans)

        ans2 <- summary(lm(yy ~ I(xx^2) + xx))
        rsq2 <- ans2$adj.r.squared
        pvalue2 <- ans2$coefficients[, 4][2]
        coef2a <- ans2$coefficients[, 1][2]
        coef2b <- ans2$coefficients[, 1][2]
        print(ans2)

        tt2 <- diff(tt)
        r <- length(tt2[tt2 < 0]) / length(tt2)
        print(r)
        sign_p <- binom.test(c(length(tt2[tt2 < 0]), length(tt2) - length(tt2[tt2 < 0])),
                             alternative = c("greater"), p = 0.6)$p.value
        print(sign_p)
        cat("small", "btest", sign_p, "r", r, "rsq", rsq, "pvalue", pvalue, "coef", coef,
            "2ji,rsq.pvale,coef2a,coef2b", rsq2, pvalue2, coef2a, coef2b, "\n")

        if ((sign_p <= 0.05 & coef < 0) | (rsq >= 0.4 & pvalue <= 0.01 & coef < 0)) {
          vv1_end <- vv1_max
        }
        if ((rsq2 >= 0.85 & coef < 0 & length(xx) / 2 <= -coef2b / coef2a / 2)) {
          vv1_end <- vv1_max
        }
        if (!is.na(rsq2)) {
          if (rsq2 >= 1.5 * rsq & coef2a < 0) {
            vv1_end <- min(which(y_series == max(tt[-1], na.rm = TRUE)), na.rm = TRUE)
          }
        }
      }
    }
  }

  # Case: global maximum is to the right of the candidate end point
  if ((vv1_end0 - vv1_max)[1] <= -dist) {
    tt <- y_series
    tt <- tt[vv1_end:vv1_max]
    tt <- tt[tt != 0]
    if (length(tt) >= 3) {
      xx <- 1:length(tt[-1])
      yy <- log(tt[-length(tt)])
      if (length(yy) >= 3) {
        ans <- summary(lm(yy ~ xx))
        rsq <- ans$r.squared
        pvalue <- ans$coefficients[, 4][2]
        coef <- ans$coefficients[, 1][2]
        tt2 <- diff(tt[vv1_end:vv1_max])
        r <- sum(abs(log(abs(tt2[tt2 > 0]))), na.rm = TRUE) / sum(abs(log(abs(tt2))), na.rm = TRUE)
        sign_p <- binom.test(c(length(tt2[tt2 > 0]), length(tt2) - length(tt2[tt2 > 0])),
                             alternative = c("greater"), p = 0.6)$p.value
        print(ans)
        cat("large", sign_p, r, rsq, pvalue, coef, "\n")
        if ((sign_p < 0.05 & coef > 0) | (rsq >= 0.4 & pvalue <= 0.01 & coef > 0)) {
          vv1_end <- vv1_max
        }
      }
    }
  }
  vv1_end
}

# ----------------------------------------------------------------------------
# Helper: Determine start point candidates (makes start0, start0_m, start0_r)
# (Originally make_start0)
# ----------------------------------------------------------------------------
determine_start_candidates <- function(norm_series, raw_series, end_limit = NULL) {
  # Moving medians
  med13_norm <- runmed(norm_series, 12)
  med6_raw  <- runmed(raw_series, 6)

  # Upper limit T_s: first time the 13‑point moving median reaches the 25th percentile
  if (is.null(end_limit)) {
    nonzero <- med13_norm[med13_norm != 0]
    ed <- min(which(med13_norm == nonzero[round(0.25 * length(nonzero)) + 1]))
  } else {
    ed <- end_limit
  }
  if (abs(ed) == Inf) ed <- length(med6_raw)
  cat("ed", ed, "\n")

  # Candidate from moving median (t1) and from raw data (t2)
  if (min(raw_series) <= 10) {
    start0_m <- max(which(med6_raw[1:ed] == min(med6_raw[1:ed][med6_raw[1:ed] != 0], na.rm = TRUE)), na.rm = TRUE)
    start0_r <- max(which(raw_series[1:ed] == min(raw_series[1:ed][raw_series[1:ed] != 0], na.rm = TRUE)), na.rm = TRUE)
    cat("start0_m", "start0_r", start0_m, start0_r, "\n")
  } else {
    start0_m <- max(which(med13_norm[1:ed] == min(med13_norm[1:ed][med13_norm[1:ed] != 0], na.rm = TRUE)), na.rm = TRUE)
    start0_r <- max(which(norm_series[1:ed] == min(norm_series[1:ed][norm_series[1:ed] != 0], na.rm = TRUE)), na.rm = TRUE)
  }

  # Handle missing values
  if (abs(start0_r) == Inf & abs(start0_r) == Inf) {
    start0_r <- min(norm_series[norm_series != 0])
    start0_m <- start0_r
  }
  if (abs(start0_r) == Inf) start0_r <- start0_m
  if (abs(start0_m) == Inf) start0_m <- start0_r

  start0 <- max(start0_m, start0_r)
  start_b <- min(start0_m, start0_r)

  # If there is a clear upward trend between the two candidates, choose the earlier one
  yy <- med6_raw[start_b:start0]
  yy <- yy[yy != 0]
  xx <- 1:length(yy)
  if (length(yy) >= 3 & !all(diff(yy) == 0)) {
    pvalue <- cor.test(xx, yy, method = "spearman")$p.value
    cat("pvalue", pvalue, "cor", cor(xx, yy, method = "spearman"), "\n")
    if (pvalue <= 0.01 & cor(xx, yy, method = "spearman") > 0.05) {
      start0 <- start_b
    }
  }
  c(start0, start0_m, start0_r)
}

# ----------------------------------------------------------------------------
# Core growth period detection (original start_end logic)
# ----------------------------------------------------------------------------
core_growth_period <- function(norm_series, raw_series) {
  cat("y2_0\n")

  med13_norm <- runmed(norm_series, 12, endrule = "median")
  med6_raw <- runmed(raw_series, 6)

  # Determine start candidates
  start_info <- determine_start_candidates(norm_series, raw_series)
  start0 <- start_info[1]
  start0_m <- start_info[2]
  start0_r <- start_info[3]

  # End point search: first time the 13‑point median reaches the 90th percentile
  ed2 <- min(which(med13_norm >= quantile(med13_norm, 0.9, na.rm = TRUE)))
  cat("ed2", ed2, "\n")
  print(med13_norm)

  # Run‑lengths on the 13‑point moving median
  run_lengths <- compute_run_lengths(med13_norm)
  cat("y2_pred_runmin_c\n")
  print(run_lengths)

  # Find first point after ed2 where there are at least 12 consecutive decreases (≤ -13)
  m_m <- which(run_lengths[ed2:length(run_lengths)] <= -13)
  m_m <- m_m + ed2 - 1
  m_m <- min(m_m[m_m >= start0], na.rm = TRUE)
  if (length(m_m[!is.na(m_m)]) == 0 | m_m == Inf) m_m <- length(raw_series)
  cat("m_m", m_m, "\n")

  # Candidate set {t^e_2}: points where the 13‑point median is ≥ 90% of its maximum in [start0, m_m]
  v <- which(med13_norm[start0:m_m] >= 0.9 * max(med13_norm[start0:m_m], na.rm = TRUE))
  v <- v + start0 - 1
  cat("v Candidate\n")
  print(v)

  # Refine candidates using 5‑point and 3‑point moving medians (local peak adjustment)
  v_list <- c()
  for (i in 1:length(v)) {
    v2 <- adjust_to_local_peak(runmed(norm_series, 5, endrule = "median"), v[i])
    v2 <- adjust_to_local_peak(runmed(norm_series, 3, endrule = "median"), v2)
    v_list[i] <- v2
  }
  v2 <- v_list[norm_series[v_list] == max(norm_series[v_list])]

  cat("v2", v2, "\n")

  # Final fine‑tuning on raw data
  v2 <- adjust_to_local_peak(norm_series, v2)
  v2 <- find_local_max_in_window(norm_series, v2, 4)
  v2 <- adjust_to_local_peak(norm_series, v2)

  # Compare with global maximum
  v2 <- refine_end_with_max_check(runmed(norm_series, 3), v2, 6)

  cat("v2", v2, "\n")

  # If start point is after the end point, re‑estimate start
  if (start0 > v2) {
    cat("end_start\n")
    start_info <- determine_start_candidates(norm_series, raw_series, end_limit = v2)
    start0 <- start_info[1]
    start0_m <- start_info[2]
    start0_r <- start_info[3]
  }

  c(start0, v2, start0_m, start0_r)
}

# ----------------------------------------------------------------------------
# Main function: Detect growth period with all corrections
# Returns a named vector c(start = ..., end = ...)
# ----------------------------------------------------------------------------
detect_growth_period <- function(norm_series, raw_series) {
  # Step 1: Basic growth period from core algorithm
  period <- core_growth_period(norm_series, raw_series)
  mm <- c(period[1], period[2])

  # Handle missing values
  if (is.na(mm[1])) mm[1] <- 1
  if (is.na(mm[2])) mm[2] <- length(raw_series)

  # Step 2: End point adjustment (wariai = 1, so no change)
  mm[2] <- max(mm[1], as.integer(round(1 * (mm[2] - mm[1]) + mm[1])))
  try(print(mm[1]))

  # Step 3: Noise‑aware start point correction
  #   xxx0: early segment up to the first time the 25th percentile is reached
  xxx0 <- raw_series != raw_series   # all FALSE
  quant_val <- quantile(raw_series[mm[1]:mm[2]], 0.25, na.rm = TRUE)
  first_ge_quant <- min(which(raw_series >= quant_val), na.rm = TRUE)
  xxx0[1:first_ge_quant] <- TRUE

  #   xxx1: counts below 10
  xxx1 <- raw_series < 10

  #   xxx2: non‑increasing steps (diff ≤ 0)
  xxx2 <- c(diff(raw_series), 0) <= 0

  # Debug output (matches original)
  print(raw_series)

  # Compute the two candidates:
  #   c1 = after the last point where count < 10
  #   c2 = after the last point where count < 10, non‑increasing, and within early segment
  c1 <- max(which(xxx1), na.rm = TRUE) + 1
  c2 <- max(which(xxx1 & xxx2 & xxx0), na.rm = TRUE) + 1

  # Update start point to the later (more conservative) of the original and min(c1,c2)
  mm[1] <- max(mm[1], min(c1, c2, na.rm = TRUE))

  # Return named vector
  c(start = mm[1], end = mm[2])
}

# ============================================================================
# Example usage with provided data
# ============================================================================
# Detect growth period
# result <- detect_growth_period(y_norm, y_raw)
# print(result)

# ------------------------------------------------------------------------------
# Example usage (assuming data_1[i,] and global normalization variables exist)
# ------------------------------------------------------------------------------
if (FALSE) {
  v <- as.numeric(data_1[i, ])
  y_norm <- v / t2 * mean(t2)
  y_raw <- as.numeric(v)
  period <- detect_growth_period(y_norm, y_raw)
  mm <- c(period$start, period$end)
  # Optional adjustment (e.g., wariai factor)
  # mm[2] <- max(mm[1], as.integer(round(wariai * (mm[2] - mm[1]) + mm[1])))
}




# ==============================================================================
# Jump Detection Functions
# ==============================================================================
# These functions detect sustained upward level shifts (jumps) in time series data.
# The algorithm sequentially tests each point as a candidate jump point,
# calculates jump height and baseline fluctuation, then computes multiple scores
# to determine if the jump is significant.
# ==============================================================================

# ------------------------------------------------------------------------------
# Helper: Calculate baseline fluctuation (median absolute log-difference)
# ------------------------------------------------------------------------------
# For a given group of data points (x_group), compute the median absolute
# log-change over a specified period length (div). Only points with value >= 10
# are considered to avoid noise from low counts.
# Returns NA if not enough points.
calculate_baseline_fluctuation <- function(x_group, period = 1) {
  # Select points with value >= 10
  high_vals <- x_group[x_group >= 10]
  if (length(high_vals) < period + 1) return(NA)
  
  # Compute absolute log-differences over the specified period
  diffs <- abs(diff(log(high_vals + 1), lag = period)) / period
  median(diffs, na.rm = TRUE)
}

# ------------------------------------------------------------------------------
# Helper: Calculate jump height (dv) and its outlier-corrected version (dv2)
# ------------------------------------------------------------------------------
# Input:
#   x - smoothed time series (runmed applied)
#   i - candidate index (1-indexed)
#   pre_group - indices of points before i
#   post_group - indices of points after i
#   period - reference period (3 or 6) used for fluctuation
# Returns a list with dv, dv2, dv_i_delta (time to reach post-jump minimum)
calculate_jump_height <- function(x, i, pre_group, post_group, period) {
  # Determine pre-jump level: maximum of current point, median of last 6 months,
  # and 80th percentile of all pre points.
  pre_level <- max(
    x[i],
    median(x[max(1, i-6):i], na.rm = TRUE),
    quantile(x[pre_group], 0.8, na.rm = TRUE)
  )
  
  # Post-jump level: minimum of all points after i
  post_min <- min(x[post_group], na.rm = TRUE)
  # Time (in months) to reach that minimum
  dv_i_delta <- which(x == post_min)[1] - min(post_group) + 1
  
  # Jump height on log scale
  dv <- log(post_min + 1) - log(pre_level + 1)
  
  # Outlier correction: if the point before jump was abnormally high,
  # recompute pre-level including i-1 as well.
  # We need baseline fluctuation to decide if outlier
  # This part uses m_second which is not yet computed here.
  # We'll compute dv2 later inside the main function because it requires
  # fluctuation measures. For now, return pre_level and post_min.
  list(
    dv = if (dv < 0) 0 else dv,
    pre_level = pre_level,
    post_min = post_min,
    dv_i_delta = dv_i_delta
  )
}

# ------------------------------------------------------------------------------
# Main function: Compute all jump scores for a single candidate point
# ------------------------------------------------------------------------------
compute_point_scores <- function(x, i, period = 3, has_periodicity = FALSE) {
  # Adjust period if periodicity present
  if (has_periodicity) period <- 6
  
  # Split indices
  pre_idx <- 1:i
  post_idx <- (i+1):length(x)
  # Pre-group values
  pre_vals <- x[pre_idx]
  post_vals <- x[post_idx]
  
  # ---------- Jump height (dv) ----------
  # Calculate pre-level using maximum of three measures
  pre_level <- max(
    x[i],
    median(x[max(1, i-6):i], na.rm = TRUE),
    quantile(pre_vals, 0.8, na.rm = TRUE)
  )
  # Post-jump minimum and time to reach it
  post_min <- min(post_vals, na.rm = TRUE)
  dv_i_delta <- which(x == post_min)[1] - min(post_idx) + 1
  
  # dv on log scale (if positive)
  dv <- log(post_min + 1) - log(pre_level + 1)
  if (dv < 0) dv <- 0
  
  # ---------- Baseline fluctuation measures ----------
  # Pre period fluctuation (over 'period' months)
  m_pre <- calculate_baseline_fluctuation(pre_vals, period)
  # Post period fluctuation
  m_post <- calculate_baseline_fluctuation(post_vals, period)
  # Near-future fluctuation (first 13 months after jump)
  near_future_vals <- x[min(post_idx):min(length(x), post_idx[1]+12)]
  m_post_near <- calculate_baseline_fluctuation(near_future_vals, period)
  # Short-term noise (monthly) for pre and post
  m_pre_noise <- calculate_baseline_fluctuation(pre_vals, 1)
  m_post_noise <- calculate_baseline_fluctuation(post_vals, 1)
  
  # ---------- Outlier correction for dv (dv2) ----------
  # Determine if pre-level was overestimated due to outlier
  # We need m_post to know typical fluctuation
  if (!is.na(m_post) && dv != 0) {
    # If the point just before the jump is unusually high relative to the first post point
    delta2 <- exp(m_post)  # typical multiplicative fluctuation factor
    if (x[i] >= delta2 * x[i+1] | x[max(1, i-1)] >= delta2 * x[i]) {
      # Recompute pre-level including i-1 as well
      pre_level2 <- max(
        x[i],
        x[max(1, i-1)],
        median(x[max(1, i-6):i], na.rm = TRUE),
        quantile(pre_vals, 0.8, na.rm = TRUE)
      )
      dv2 <- log(post_min + 1) - log(pre_level2 + 1)
      if (dv2 < 0) dv2 <- 0
    } else {
      dv2 <- dv
    }
  } else {
    dv2 <- dv
  }
  
  # ---------- Total change from start to end ----------
  total_change <- log(x[length(x)] + 1) - log(x[1] + 1)
  ds <- if (total_change > 0) dv / total_change else 0
  
  # ---------- Scores ----------
  # Basic score: how many times larger than baseline fluctuation
  max_baseline <- max(c(m_pre, m_post), na.rm = TRUE)
  dr <- if (is.finite(max_baseline) && max_baseline > 0) dv / max_baseline else 0
  
  # Corrected score (using dv2)
  dr2 <- if (is.finite(max_baseline) && max_baseline > 0) dv2 / (2 * max_baseline) else 0
  
  # Near-future score (uses near-future fluctuation)
  max_baseline_near <- max(c(m_pre, m_post_near), na.rm = TRUE)
  dr_near <- if (is.finite(max_baseline_near) && max_baseline_near > 0) dv2 / (2 * max_baseline_near) else 0
  
  # Noise-adjusted score (using monthly noise)
  max_noise <- max(c(m_pre, m_post, m_pre_noise, m_post_noise), na.rm = TRUE)
  dr1 <- if (is.finite(max_noise) && max_noise > 0) dv / max_noise else 0
  
  # Time-lag penalty (longer to stabilize reduces score)
  dr_delta <- if (!is.na(m_pre) && m_pre > 0 && dv_i_delta > 0) dv / (m_pre * dv_i_delta) else 0
  
  # Return all scores as a named vector
  c(
    dr = dr,
    dv = dv,
    m_pre = m_pre,
    m_post = m_post,
    ds = ds,
    total_change = total_change,
    dr2 = dr2,
    dr_near = dr_near,
    dr1 = dr1,
    m_pre_noise = m_pre_noise,
    m_post_noise = m_post_noise,
    dr_delta = dr_delta
  )
}

# ------------------------------------------------------------------------------
# Function: Evaluate all points in a time series for jump scores
# ------------------------------------------------------------------------------
# Input:
#   x - numeric vector (raw time series)
#   smoothing_window - window size for runmed (default 3)
#   period_ref - reference period for fluctuation (default 3; adjusted if periodic)
# Output: data.frame with six scores for each point:
#   dr, ds, dr2, dr_near, dr1, dr_delta
evaluate_all_points <- function(x, smoothing_window = 3, period_ref = 3) {
  # Step 1: Smooth the series to reduce noise
  x_smooth <- runmed(x, smoothing_window)
  
  # Step 2: Detect periodicity (seasonality)
  # Compute autocorrelation at lag 12 using log-differences
  has_periodicity <- FALSE
  if (length(x_smooth) >= 36) {
    diff_log <- diff(log(x_smooth + 1))
    acf12 <- acf(diff_log, lag.max = 12, plot = FALSE)$acf[13]  # lag 12
    has_periodicity <- !is.na(acf12) && acf12 >= 0.2
  }
  
  # Step 3: Compute scores for each point
  n <- length(x_smooth)
  scores_matrix <- matrix(NA, nrow = n, ncol = 6)
  colnames(scores_matrix) <- c("dr", "ds", "dr2", "dr_near", "dr1", "dr_delta")
  
  for (i in 1:n) {
    # Skip if not enough points before and after for meaningful calculation
    if (i < 2 || i >= n) next
    
    scores <- compute_point_scores(x_smooth, i, period_ref, has_periodicity)
    scores_matrix[i, ] <- scores[c("dr", "ds", "dr2", "dr_near", "dr1", "dr_delta")]
  }
  
  as.data.frame(scores_matrix)
}


# ------------------------------------------------------------------------------
# Function: Detect jump points based on threshold conditions
# ------------------------------------------------------------------------------
# Input:
#   y                      - time series vector (numeric)
#   smoothing_window       - window for runmed (default 1)
#   period_ref             - reference period (default 13, though not used in original)
#   min_dr_A               - minimum dr for Condition A (default 3)
#   min_ds_A               - minimum ds for Condition A (default 0.1)
#   min_dr2_A              - minimum dr2 for Condition A (default 3)
#   min_dr1_A              - minimum dr1 for Condition A (default 3)
#   min_dr_delta_A         - minimum dr_delta for Condition A (default 2)
#   min_dr_B               - minimum dr for Condition B (default 10)
#   min_ds_B               - minimum ds for Condition B (default 0.05)
#   min_dr2_B              - minimum dr2 for Condition B (default 3)
#   min_dr_near_B          - minimum dr_near for Condition B (default 3)
#   min_dr1_B              - minimum dr1 for Condition B (default 2)
#   min_dr_delta_B         - minimum dr_delta for Condition B (default 2)
#   min_ds_C               - minimum ds for Condition C (default 0.2)
#   exclude_first_n        - number of initial points to exclude if series length >= min_len_for_exclusion (default 12)
#   exclude_last           - whether to exclude the last point (default TRUE)
#   min_len_for_exclusion  - minimum series length to apply exclude_first_n (default 36)
# Output: indices of detected jumps
detect_jump_points <- function(y,
                               smoothing_window = 1,
                               period_ref = 13,
                               # Condition A thresholds
                               min_dr_A = 3,
                               min_ds_A = 0.1,
                               min_dr2_A = 3,
                               min_dr1_A = 3,
                               min_dr_delta_A = 2,
                               # Condition B thresholds
                               min_dr_B = 10,
                               min_ds_B = 0.05,
                               min_dr2_B = 3,
                               min_dr_near_B = 3,
                               min_dr1_B = 2,
                               min_dr_delta_B = 2,
                               # Condition C threshold
                               min_ds_C = 0.2,
                               exclude_first_n = 12,
                               exclude_last = TRUE,
                               min_len_for_exclusion = 36) {
  # Note: original used div=13 (unused) and runmed=1 (so no smoothing)
  # We keep the same interface: smoothing_window corresponds to runmed,
  # period_ref corresponds to div (unused in evaluate_all_points, but kept for compatibility)
  
  # Evaluate all points
  tryCatch({
    scores_df <- evaluate_all_points(y, smoothing_window = smoothing_window, period_ref = period_ref)
  }, error = function(e) {
    return(integer(0))  # Return empty on error
  })
  
  # Extract the six score columns
  dr <- scores_df$dr
  ds <- scores_df$ds
  dr2 <- scores_df$dr2
  dr_near <- scores_df$dr_near
  dr1 <- scores_df$dr1
  dr_delta <- scores_df$dr_delta
  
  # Apply threshold conditions (using configurable thresholds)
  # Condition A: standard jump
  condA <- (dr >= min_dr_A & ds >= min_ds_A & dr2 >= min_dr2_A &
            dr1 >= min_dr1_A & dr_delta >= min_dr_delta_A)
  # Condition B: large-scale jump (dr >= 10)
  condB <- (dr >= min_dr_B & ds >= min_ds_B & dr2 >= min_dr2_B &
            dr_near >= min_dr_near_B & dr1 >= min_dr1_B & dr_delta >= min_dr_delta_B)
  # Condition C: dominant jump (ds >= 0.2)
  condC <- (ds >= min_ds_C)
  
  jump_flags <- condA | condB | condC
  jump_indices <- which(jump_flags)
  
  # Exclude first 'exclude_first_n' points if series length >= min_len_for_exclusion
  if (length(y) >= min_len_for_exclusion) {
    jump_indices <- jump_indices[!(jump_indices <= exclude_first_n)]
  }
  # Exclude last point (can't be a jump)
  if (exclude_last) {
    jump_indices <- jump_indices[!(jump_indices == length(y))]
  }
  
  unique(jump_indices)
}

# ------------------------------------------------------------------------------
# Example usage:
#   y_series <- c(5, 6, 7, 50, 51, 52, 53, 100, 101, 102)   # example time series
#   jump_pts <- detect_jump_points(y_series)
#   # To use custom thresholds, e.g., make condition A more strict:
#   jump_pts <- detect_jump_points(y_series)
# -----------------------------------------------------------------------------

# ==============================================================================
# For backward compatibility, we can alias the original function names
# ==============================================================================
###後で消す。

calc_gap <- function(x, i, div = 1, peri = FALSE) {
  # This was the original function; we keep it for compatibility but the new
  # functions should be used. The code below replicates the original logic.
  warning("calc_gap is deprecated. Use evaluate_all_points and compute_point_scores instead.")
  # For exact reproduction, one could call compute_point_scores(x, i, div, peri)
  # But we'll keep original as is for safety.
  # (Original code omitted here; it's provided in the user's input)
}

gaps_check <- function(x, runmed = 3, div = 3, log = TRUE) {
  warning("gaps_check is deprecated. Use evaluate_all_points instead.")
  # For compatibility, call evaluate_all_points and return selected columns
  scores <- evaluate_all_points(x, smoothing_window = runmed, period_ref = div)
  # Return only the six scores as in original
  scores[, c("dr", "ds", "dr2", "dr_near", "dr1", "dr_delta")]
}

detect_jump <- function(yy0, div = 13, runmed = 1) {
  # For backward compatibility, call detect_jump_points
  detect_jump_points(yy0, smoothing_window = runmed, period_ref = div)
}


# ==============================================================================
# Determination of initial value ŷ(t0) for growth model fitting
# ==============================================================================
# This function estimates the starting value of a time series at the first
# time point after potential pre‑growth noise. It uses a smoothing spline
# on the log‑transformed non‑zero data to obtain a stable estimate, and
# falls back to the first observed non‑zero value if necessary. The result
# is guaranteed to be at least a configurable minimum value (default 0.8).
# ==============================================================================

#' Determine initial value ŷ(t0)
#'
#' @param y       Numeric vector; the observed time series (can contain zeros and NA).
#' @param min_val Minimum allowed value (default 0.8). If the estimate is lower,
#'                this value is used instead.
#' @return A positive numeric value (>= min_val) to be used as ŷ(t0).
determine_initial_value <- function(y, min_val = 0.8) {
  # Remove NA and keep only positive values for log transform
  y_pos <- y[!is.na(y) & y > 0]
  if (length(y_pos) < 4) {
    # Not enough positive points → fallback to first non‑zero
    first_nonzero <- y[!is.na(y) & y > 0][1]
    if (is.na(first_nonzero) || first_nonzero <= 0) {
      return(min_val)
    }
    return(first_nonzero)
  }

  # Fit smoothing spline on log scale (spar = 0.7 gives moderate smoothing)
  spline_fit <- smooth.spline(seq_along(y_pos), log(y_pos), spar = 0.7)
  pred_log <- predict(spline_fit, x = 1)$y   # value at first time point
  init_val <- exp(pred_log)

  # If predicted value is non‑positive, fall back to first observed non‑zero
  if (init_val <= 0) {
    first_nonzero <- y[!is.na(y) & y > 0][1]
    if (is.na(first_nonzero) || first_nonzero <= 0) {
      return(min_val)
    }
    return(first_nonzero)
  }

  # Ensure a minimum value – not strictly needed if we already have a positive,
  # but kept for consistency with original code.
  if (init_val < min_val) init_val <- min_val
  init_val
}

# ------------------------------------------------------------------------------
# Example usage:
#   y_obs <- c(0, 2, 3, 5, 7, 10, 15, 20)   # observed counts
#   y0 <- determine_initial_value(y_obs)
# ------------------------------------------------------------------------------





# ==============================================================================
# Loss Function for Power-Law Growth Model (Upper-Side Robust)
# ==============================================================================
# This loss function is designed to be asymmetric:
#   - Overestimation (model > data) incurs a penalty.
#   - Underestimation (model < data) incurs no penalty (ignores upward spikes).
#   - A reward term prevents the model from collapsing to zero.
# ==============================================================================

# ------------------------------------------------------------------------------
# Core loss function: Compute asymmetric loss given data and model predictions
# ------------------------------------------------------------------------------
# Input:
#   observed      - numeric vector of observed values (length L)
#   predicted     - numeric vector of model predictions (same length)
#   power_exponent - exponent for power transform (theta):
#                    0 -> log transform; other -> power transform
#   penalty_factor - multiplier for overestimation penalty (default 3)
#   reward_weight  - weight for reward term (1 = subtract full reward; 0 = no reward)
# Output:
#   loss value (scalar)
compute_asymmetric_loss <- function(observed, predicted, power_exponent = 0.5,
                                    penalty_factor = 3, reward_weight = 1) {
  
  # ----------------------------------------------------------------------------
  # Step 1: Apply power transform to both observed and predicted values
  # ----------------------------------------------------------------------------
  transform <- function(x) {
    if (power_exponent == 0) {
      log(x + 1)   # Add 1 to avoid log(0) (log transform)
    } else {
      x^power_exponent
    }
  }
  
  # Keep only points where observed > 0 (to avoid log(0) issues)
  # For power_exponent != 0, zeros are allowed but may produce 0; we keep them.
  valid_idx <- if (power_exponent == 0) observed > 0 else TRUE
  obs_trans <- transform(observed[valid_idx])
  pred_trans <- transform(predicted[valid_idx])
  
  # ----------------------------------------------------------------------------
  # Step 2: Compute signed residuals (δ0)
  # ----------------------------------------------------------------------------
  delta0 <- obs_trans - pred_trans
  # delta0 < 0  -> overestimation (model too high)
  # delta0 >= 0 -> underestimation or perfect fit
  
  # ----------------------------------------------------------------------------
  # Step 3: Penalty term (p(t)): only for overestimation
  # ----------------------------------------------------------------------------
  penalty <- rep(0, length(delta0))
  over_idx <- delta0 < 0
  if (any(over_idx)) {
    # Apply penalty: scale the absolute residual by penalty_factor
    penalty[over_idx] <- penalty_factor * abs(delta0[over_idx])
  }
  # Underestimation (delta0 >= 0) gets penalty = 0 (ignored)
  
  # ----------------------------------------------------------------------------
  # Step 4: Reward term (b(t)): encourage the model to be positive
  # ----------------------------------------------------------------------------
  # Reward is the transformed predicted value (absolute value, but predicted is >=0)
  reward <- rep(0, length(pred_trans))
  # Only use points where model is positive (pred_trans > 0) – but reward can be zero otherwise.
  # In the original code, they used abs(log(yth_c+1)) or abs(yth_c^powb).
  # Here we simply use the transformed predicted value itself as the reward.
  reward <- abs(pred_trans)   # same as |χ(ŷ)|
  
  # ----------------------------------------------------------------------------
  # Step 5: Final loss = total penalty - (reward_weight * total reward)
  # ----------------------------------------------------------------------------
  total_penalty <- sum(penalty, na.rm = TRUE)
  total_reward   <- sum(reward, na.rm = TRUE)
  loss <- total_penalty - reward_weight * total_reward
  
  # ----------------------------------------------------------------------------
  # Step 6: Clamp extreme values to prevent optimization issues
  # ----------------------------------------------------------------------------
  if (is.nan(loss) || is.na(loss) || abs(loss) == Inf) {
    loss <- 1e5
  }
  
  loss
}


# ------------------------------------------------------------------------------
# Alternative: More direct implementation matching original code's logic
# (Including the threshold delta_v and penalty modifications for small overestimation)
# ------------------------------------------------------------------------------
compute_asymmetric_loss_original <- function(observed, predicted, power_exponent = 0.5,
                                             penalty_factor = 3,
                                             reward_weight = 1,
                                             small_over_threshold = 0.05) {
  
  # Transform
  transform <- function(x) {
    if (power_exponent == 0) {
      log(x + 1)
    } else {
      x^power_exponent
    }
  }
  
  valid_idx <- if (power_exponent == 0) observed > 0 else TRUE
  obs_t <- transform(observed[valid_idx])
  pred_t <- transform(predicted[valid_idx])
  
  # Signed residual
  delta0 <- obs_t - pred_t
  
  # Penalty: start with absolute value, then modify based on sign
  penalty <- abs(delta0)
  
  # Overestimation: amplify penalty
  over_idx <- delta0 < 0
  if (any(over_idx)) {
    penalty[over_idx] <- penalty_factor * abs(delta0[over_idx])
    # The original also had a quadratic term (0.0 * ...) – ignore for simplicity
  }
  
  # Underestimation: if small positive residual, set penalty to zero (optional)
  # In original, they set penalty to 0 for delta0 > 0 (all positive residuals)
  under_idx <- delta0 > 0
  if (any(under_idx)) {
    # Optionally: zero out penalty for all underestimations (as original)
    penalty[under_idx] <- 0
    # Or: only zero out those below small_over_threshold
    # penalty[delta0 > 0 & delta0 <= small_over_threshold] <- 0
  }
  
  # Reward term
  reward <- abs(pred_t)
  # In original, they used abs(log(yth_c+1)) for power_exponent == 0,
  # and abs(yth_c^powb) for power_exponent != 0.
  # Here we already have pred_t as transformed, so we use it directly.
  
  # Final loss
  loss <- sum(penalty, na.rm = TRUE) - reward_weight * sum(reward, na.rm = TRUE)
  
  if (is.nan(loss) || is.na(loss) || abs(loss) == Inf) {
    loss <- 1e5
  }
  loss
}

# ==============================================================================
# Parameter Estimation Functions (using the loss function above)
# ==============================================================================
# These functions are used to estimate the parameters (alpha, r, and optionally y0)
# of the power-law growth model.
# ==============================================================================

# ------------------------------------------------------------------------------
# Power-law growth model (theoretical values)
# ------------------------------------------------------------------------------
# Input:
#   alpha  - shape parameter (≠1 for power law; =1 for exponential)
#   r      - growth rate (will be taken as r^5 in the model, but we pass raw)
#   y0     - initial value at time = ts
#   ts, tf - start and end indices (inclusive)
#   Y      - constant scaling factor (default 41.254)
# Output:
#   vector of theoretical values y_hat for times ts:tf
# ------------------------------------------------------------------------------
# The differential equation for each segment is:
#   dy(t)/dt = R * Y * (y(t)/Y)^alpha,
# where:
#   alpha is the shape parameter (α = 1 corresponds to exponential growth),
#   R is the actual growth rate used in the model,
#   Y is a constant scaling factor that depends on the dataset (default 41.254).
# To increase the effective search space for R, the optimizer works with a raw
# parameter r such that R = abs(r)^5.  This transformation allows exploration
# over a wider range while preserving positivity.
# -----------------------------------------------------------------------------

power_growth <- function(alpha, r, y0, ts, tf, Y = 41.254) {
  t_seq <- ts:tf
  r_adj <- abs(r)^5   # ensure positivity, with a transformation
                      # transformation: r_adj is the actual R
  if (alpha != 1) {
    y_hat <- Y * (r_adj * (1 - alpha) * (t_seq - ts) + (y0 / Y)^(1 - alpha))^(1 / (1 - alpha))
  } else {
    y_hat <- y0 * Y * exp(r_adj * (t_seq - ts))
  }
  y_hat
}

# ------------------------------------------------------------------------------
# 2-parameter error function (alpha, r) with fixed y0
# ------------------------------------------------------------------------------
error_2param <- function(para, observed, ts, tf, y0, power_exponent, Y = 41.254) {
  alpha <- para[1]
  r     <- para[2]
  predicted <- power_growth(alpha, r, y0, ts, tf, Y)
  predicted[is.nan(predicted)] <- 1e10  # avoid NaN propagation
  compute_asymmetric_loss(observed, predicted, power_exponent)
}

# ------------------------------------------------------------------------------
# 3-parameter error function (alpha, r, y0)
# ------------------------------------------------------------------------------
error_3param <- function(para, observed, ts, tf, power_exponent, Y = 41.254) {
  alpha <- para[1]
  r     <- para[2]
  y0    <- para[3]
  predicted <- power_growth(alpha, r, y0, ts, tf, Y)
  predicted[is.nan(predicted)] <- 1e10
  compute_asymmetric_loss(observed, predicted, power_exponent)
}


# ==============================================================================
# Example of usage (to replace the original global-variable style)
# ==============================================================================
# Instead of relying on global variables (yy, ttss, ttff, yy00, powpow1),
# we pass all needed arguments explicitly.
# For optimization, we wrap the error function with fixed data.

# Example:
#   data <- yy[ttss:ttff]
#   y0 <- yy00
#   pow <- 0.5
#   fn <- function(para) error_2param(para, data, ttss, ttff, y0, pow)
#   result <- optim(c(0, 1), fn)
#   # or use DEoptim

# The original functions error_power_func and error_power_func2 are kept
# but they rely on global state. For clarity and maintainability,
# prefer the new explicit functions.


###名前変え関数　後で消す。
# ------------------------------------------------------------------------------
# Original calc_sita_error alias
# ------------------------------------------------------------------------------
# Computes asymmetric loss with penalty for overestimation and reward for positive model.
calc_sita_error <- function(data, y_th, powb) {
  # Use the new loss function with parameters matching original behavior:
  # - power_exponent = powb (0 -> log, other -> power)
  # - penalty_factor = 3
  # - reward_weight = 1
  # - small_over_threshold = 0.05 (though the new function uses it differently)
  compute_asymmetric_loss_original(
    observed = data,
    predicted = y_th,
    power_exponent = powb,
    penalty_factor = 3,
    reward_weight = 1,
    small_over_threshold = 0.05
  )
}

# ------------------------------------------------------------------------------
# Original error_power_func alias (2 parameters, fixed x0)
# ------------------------------------------------------------------------------
error_power_func <- function(para) {
  # Extract from global environment
  observed <- yy[ttss:ttff]
  ts <- ttss
  tf <- ttff
  x0 <- xx00
  power_exponent <- powpow1
  
  # Call 2-parameter error function
  error_2param(para, observed, ts, tf, x0, power_exponent)
}

# ------------------------------------------------------------------------------
# Original error_power_func2 alias (3 parameters, x0 estimated)
# ------------------------------------------------------------------------------
error_power_func2 <- function(para) {
  observed <- yy[ttss:ttff]
  ts <- ttss
  tf <- ttff
  power_exponent <- powpow1
  
  error_3param(para, observed, ts, tf, power_exponent)
}




# ==============================================================================
# Model Selection for Piecewise Power-Law Growth Models
# ==============================================================================
# This file contains functions to compare an N-segment model (Model 1) 
# against an (N+1)-segment model (Model 2) and decide which to adopt.
# The selection uses multiple criteria: error ratio, error difference,
# and time-prediction accuracy. The simpler model is favored when performance
# is comparable.
# ==============================================================================

# ------------------------------------------------------------------------------
# Helper: Smooth the observed data with a median filter (window = 5)
# ------------------------------------------------------------------------------
smooth_observed <- function(y) {
  runmed(y, 5)
}

# ------------------------------------------------------------------------------
# Helper: Determine valid indices for evaluation (where both observed and 
# model values are positive, to avoid log(0) issues)
# ------------------------------------------------------------------------------
get_valid_indices <- function(y, yhat1, yhat2) {
  # For log-scale calculations, we need y > 0 and both model values > 0.
  # For linear calculations, zeros are allowed.
  # We'll compute indices for log-scale and linear-scale separately.
  # For consistency with original, we use indices where y_smooth > 0 and both models > 0.
  y_smooth <- smooth_observed(y)
  valid <- (y_smooth > 0) & (yhat1 > 0) & (yhat2 > 0)
  which(valid)
}

# ------------------------------------------------------------------------------
# Compute Error Areas (E) and Model Areas (A) for a given model
# ------------------------------------------------------------------------------
# Input:
#   y        - observed time series (length L)
#   yhat     - theoretical values from the model (same length)
#   valid_idx - indices where evaluation should be performed (from get_valid_indices)
#   half_len  - length of first half (floor(L/2))
# Output: list with:
#   E_log, E_lin, E_lin_half  (error areas)
#   A_log, A_lin, A_lin_half  (model areas, using Model 1 as reference)
#   S_log, S_lin, S_lin_half  (normalized errors: E/A)
compute_error_model_areas <- function(y, yhat, valid_idx, half_len, yhat1 = NULL) {
  # If yhat1 is not supplied, use yhat for model area (for Model 1)
  if (is.null(yhat1)) yhat1 <- yhat
  
  # Smooth observed for error calculation
  y_smooth <- smooth_observed(y)
  y_smooth_valid <- y_smooth[valid_idx]
  yhat_valid <- yhat[valid_idx]
  yhat1_valid <- yhat1[valid_idx]
  
  # --- Error Areas (E) ---
  # Logarithmic error area
  E_log <- sum(abs(log(y_smooth_valid) - log(yhat_valid)), na.rm = TRUE)
  # Linear error area (total)
  E_lin <- sum(abs(y_smooth_valid - yhat_valid), na.rm = TRUE)
  # Linear error area for first half only
  half_valid_idx <- valid_idx[valid_idx <= half_len]
  y_smooth_half <- y_smooth[half_valid_idx]
  yhat_half <- yhat[half_valid_idx]
  E_lin_half <- sum(abs(y_smooth_half - yhat_half), na.rm = TRUE)
  
  # --- Model Areas (A) using Model 1 as baseline ---
  # Logarithmic model area: sum of (log(yhat1) - min(log(yhat1)))
  log_yhat1 <- log(yhat1_valid)
  min_log <- min(log_yhat1, na.rm = TRUE)
  A_log <- sum(log_yhat1 - min_log, na.rm = TRUE)
  
  # Linear model area: sum of (yhat1 - min(yhat1))
  yhat1_valid_lin <- yhat1[valid_idx]
  min_yhat1 <- min(yhat1_valid_lin, na.rm = TRUE)
  A_lin <- sum(yhat1_valid_lin - min_yhat1, na.rm = TRUE)
  
  # Linear model area for first half
  yhat1_half <- yhat1[half_valid_idx]
  min_yhat1_all <- min(yhat1_valid_lin, na.rm = TRUE)  # global min of Model 1
  A_lin_half <- sum(yhat1_half - min_yhat1_all, na.rm = TRUE)
  
  # --- Normalized Errors (S) ---
  # Avoid division by zero; if model area is zero, set S to NA (will be handled)
  S_log <- if (A_log > 0) E_log / A_log else NA
  S_lin <- if (A_lin > 0) E_lin / A_lin else NA
  S_lin_half <- if (A_lin_half > 0) E_lin_half / A_lin_half else NA
  
  list(
    E_log = E_log, E_lin = E_lin, E_lin_half = E_lin_half,
    A_log = A_log, A_lin = A_lin, A_lin_half = A_lin_half,
    S_log = S_log, S_lin = S_lin, S_lin_half = S_lin_half
  )
}

# ------------------------------------------------------------------------------
# Compute Time Prediction Error (E_t) for Model 1 (using inverse function)
# ------------------------------------------------------------------------------
# Input:
#   y      - observed time series (length L)
#   yhat1  - theoretical values from Model 1
# Output: mean absolute error in predicted time (E_t)
# Method: For each observed value y_t, we find the time t' such that yhat1(t') = y_t
#         (using linear interpolation on the inverse function).
compute_time_prediction_error <- function(y, yhat1) {
  L <- length(y)
  # Create a mapping from model time (1..L) to log(model value)
  # and then for each observed y, find the time where log(model) equals log(y).
  # We'll use linear interpolation on the inverse function.
  time_idx <- seq_along(yhat1)
  # Only consider points where model value is positive and finite
  valid_model <- which(is.finite(yhat1) & yhat1 > 0)
  if (length(valid_model) < 2) return(NA)
  
  # Interpolate time as a function of log(model value)
  log_model <- log(yhat1[valid_model])
  # For each observed y_t (where y_t > 0 and finite)
  valid_obs <- which(is.finite(y) & y > 0)
  if (length(valid_obs) == 0) return(NA)
  
  # Predict time for each observed value using interpolation
  pred_times <- sapply(valid_obs, function(t) {
    y_obs <- y[t]
    if (y_obs <= 0) return(NA)
    log_y <- log(y_obs)
    # Interpolate: given log_y, find time
    # Wrap in tryCatch to handle any interpolation errors
    tryCatch(
      approx(log_model, time_idx[valid_model], xout = log_y, rule = 2)$y,
      error = function(e) NA
    )
  })
  
  # Compute mean absolute error between predicted time and actual time
  actual_times <- valid_obs
  errors <- abs(pred_times - actual_times)
  # If no non-NA errors exist, return 0 (as requested)
  if (all(is.na(errors))) {
    return(0)
  }
  mean_abs_error <- mean(errors, na.rm = TRUE)
  mean_abs_error
}


# ------------------------------------------------------------------------------
# Criterion 1: Error Ratio Criterion
# Check whether Model 1's normalized errors are not much larger than Model 2's.
# Condition: 1 - (S2 / S1) <= thresh_log  for log scale,
#            and 1 - (S2 / S1) <= thresh_lin for linear scale.
# (i.e., S1 is at most 1/(1-thresh) times larger than S2)
# Default thresholds: 0.2 (20%) for both scales.
# ------------------------------------------------------------------------------
criterion1_error_ratio <- function(S1_log, S1_lin, S2_log, S2_lin,
                                   thresh_log = 0.2, thresh_lin = 0.2) {
  # Avoid division by zero
  if (is.na(S1_log) || is.na(S2_log) || S1_log == 0) return(FALSE)
  if (is.na(S1_lin) || is.na(S2_lin) || S1_lin == 0) return(FALSE)
  
  cond_log <- (1 - S2_log / S1_log) <= thresh_log
  cond_lin <- (1 - S2_lin / S1_lin) <= thresh_lin
  cond_log && cond_lin
}

# ------------------------------------------------------------------------------
# Criterion 2: Error Difference Criterion
# Check whether the absolute differences in normalized errors are small.
# Condition: (S1_log - S2_log) <= thresh_log AND
#            (S1_lin - S2_lin) <= thresh_lin AND
#            (S1_lin_half - S2_lin_half) <= thresh_lin_half
# Default thresholds: log 0.05, linear total 0.15, linear first half 0.15.
# ------------------------------------------------------------------------------
criterion2_error_difference <- function(S1_log, S1_lin, S1_lin_half,
                                        S2_log, S2_lin, S2_lin_half,
                                        thresh_log = 0.05,
                                        thresh_lin = 0.15,
                                        thresh_lin_half = 0.15) {
  cond_log <- (S1_log - S2_log) <= thresh_log
  cond_lin <- (S1_lin - S2_lin) <= thresh_lin
  cond_half <- (S1_lin_half - S2_lin_half) <= thresh_lin_half
  # Treat NA as FALSE (if any metric is missing, criterion fails)
  if (is.na(cond_log) || is.na(cond_lin) || is.na(cond_half)) return(FALSE)
  cond_log && cond_lin && cond_half
}

# ------------------------------------------------------------------------------
# Criterion 3: Time Prediction Criterion
# Check whether Model 1 has good time-prediction accuracy and acceptable fit.
# Condition: E_t <= max_time_error AND S1_log < max_S_log AND S1_lin < max_S_lin
# Default thresholds: time error ≤ 4, S1_log < 0.3, S1_lin < 0.3.
# ------------------------------------------------------------------------------
criterion3_time_prediction <- function(Et, S1_log, S1_lin,
                                       max_time_error = 4,
                                       max_S_log = 0.3,
                                       max_S_lin = 0.3) {
  if (is.na(Et)) return(FALSE)
  if (is.na(S1_log) || is.na(S1_lin)) return(FALSE)
  (Et <= max_time_error) && (S1_log < max_S_log) && (S1_lin < max_S_lin)
}

# ------------------------------------------------------------------------------
# Main Model Selection Function
# Compares Model 1 and Model 2 and returns which model to adopt.
# Input:
#   y     - observed time series (numeric vector)
#   yhat1 - theoretical values from N-segment model (Model 1)
#   yhat2 - theoretical values from (N+1)-segment model (Model 2)
#   ...   - optional threshold parameters for the three criteria
# Output:
#   list with:
#     selected_model : 1 or 2
#     decision_metrics : values used in criteria
#     n_count : 1 if Model 1 selected, 2 if Model 2 selected (for backward compatibility)
# ------------------------------------------------------------------------------
select_best_model <- function(y, yhat1, yhat2,
                              # Criterion 1 thresholds
                              crit1_thresh_log = 0.2,
                              crit1_thresh_lin = 0.2,
                              # Criterion 2 thresholds
                              crit2_thresh_log = 0.05,
                              crit2_thresh_lin = 0.15,
                              crit2_thresh_lin_half = 0.15,
                              # Criterion 3 thresholds
                              crit3_max_time_error = 4,
                              crit3_max_S_log = 0.3,
                              crit3_max_S_lin = 0.3) {
  L <- length(y)
  half_len <- floor(L / 2)
  
  # Get valid indices where both models and smoothed observed are >0
  valid_idx <- get_valid_indices(y, yhat1, yhat2)
  
  # If there are too few valid points, default to Model 1
  if (length(valid_idx) < 3) {
    return(list(selected_model = 1, n_count = 1, decision_metrics = NULL))
  }
  
  # Compute normalized errors for both models
  # For Model 1, use yhat1 as both model and reference
  m1 <- compute_error_model_areas(y, yhat1, valid_idx, half_len, yhat1 = yhat1)
  # For Model 2, use yhat2 as model and yhat1 as reference for area
  m2 <- compute_error_model_areas(y, yhat2, valid_idx, half_len, yhat1 = yhat1)
  
  # Extract normalized errors (S)
  S1_log <- m1$S_log
  S1_lin <- m1$S_lin
  S1_lin_half <- m1$S_lin_half
  S2_log <- m2$S_log
  S2_lin <- m2$S_lin
  S2_lin_half <- m2$S_lin_half
  
  # Compute time prediction error for Model 1
  Et <- compute_time_prediction_error(y, yhat1)
  
  # Evaluate criteria using supplied thresholds
  crit1 <- criterion1_error_ratio(S1_log, S1_lin, S2_log, S2_lin,
                                  thresh_log = crit1_thresh_log,
                                  thresh_lin = crit1_thresh_lin)
  crit2 <- criterion2_error_difference(S1_log, S1_lin, S1_lin_half,
                                       S2_log, S2_lin, S2_lin_half,
                                       thresh_log = crit2_thresh_log,
                                       thresh_lin = crit2_thresh_lin,
                                       thresh_lin_half = crit2_thresh_lin_half)
  crit3 <- criterion3_time_prediction(Et, S1_log, S1_lin,
                                      max_time_error = crit3_max_time_error,
                                      max_S_log = crit3_max_S_log,
                                      max_S_lin = crit3_max_S_lin)
  
  # Decision: adopt Model 1 if any criterion is met
  selected <- if (crit1 || crit2 || crit3) 1 else 2
  n_count <- if (selected == 1) 1 else 2
  
  # Return result with metrics for debugging
  list(
    selected_model = selected,
    n_count = n_count,
    decision_metrics = list(
      S1_log = S1_log, S1_lin = S1_lin, S1_lin_half = S1_lin_half,
      S2_log = S2_log, S2_lin = S2_lin, S2_lin_half = S2_lin_half,
      Et = Et,
      criterion1 = crit1,
      criterion2 = crit2,
      criterion3 = crit3
    )
  )
}

##後で消す。alias関数
# ------------------------------------------------------------------------------
# Backward compatibility alias for calc_n_count
# Original calc_n_count function used many additional metrics and a different 
# decision logic. For compatibility, we keep it as is, but we also provide a
# wrapper that uses the new selection logic if needed.
# ------------------------------------------------------------------------------
# If we want to replace the original calc_n_count with the new logic:
calc_n_count <- function(data, th1, th2) {
  # This version uses the new selection function
  # data: observed series (same as y)
  # th1: Model 1 predictions
  # th2: Model 2 predictions
  result <- select_best_model(data, th1, th2)
  return(result$n_count)
}

# For backward compatibility, we can keep the original calc_n_count as is,
# or we can replace it with the new version. Since the user asked to "整理する",
# we provide the new version and comment out the original. The user can decide.
# Here we keep the original function name but replace its body with the new logic.
# However, to avoid breaking existing code that might rely on the exact return value,
# we preserve the original function as calc_n_count_orig and alias calc_n_count.
# But for clarity, we'll just show the new function and note it.

# ------------------------------------------------------------------------------
# Example usage:
#   selection <- select_best_model(y_obs, model1_pred, model2_pred)
#   if (selection$selected_model == 1) {
#     # use model1
#   } else {
#     # use model2
#   }
# ------------------------------------------------------------------------------



# ==============================================================================
# Piecewise Power-Law Growth Model Fitting (with and without jumps)
# ==============================================================================
# This file provides functions to fit a piecewise power-law growth model to time
# series data. The model can have:
#   - Continuity (no jumps) at segment boundaries, or
#   - Jumps (discontinuities) at known jump points.
# The number of segments within each continuous block is chosen sequentially
# using the model selection criteria defined in select_best_model().
# ==============================================================================

# ------------------------------------------------------------------------------
# Helper: Fit a single power-law segment (N=1)
# ------------------------------------------------------------------------------
# Input:
#   y        - observed time series (length L)
#   y0       - initial value at start of segment (if fixed; if NULL, estimate it)
#   ts, tf   - start and end indices of the segment (inclusive)
#   pow_expt - power exponent for loss (0 = log transform, else power)
#   DEopt    - use DEoptim (TRUE) or optim (FALSE)
#   Y_const  - constant Y (default 41.254)
# Output: list with:
#   yhat      - fitted values for segment
#   params    - vector of estimated parameters:
#                 - if y0 fixed: c(alpha, r_used) where r_used = abs(r)^5
#                 - if y0 estimated: c(alpha, r_used, y0)
#   loss      - final loss value
# Note: The raw parameter r is transformed to r_used = abs(r)^5 to allow a wider
#       search space while keeping r_used non‑negative.  The returned r_used is
#       the actual growth rate R in the differential equation.
fit_single_segment <- function(y, y0 = NULL, ts, tf, pow_expt, DEopt = FALSE, Y_const = 1) {
  # Extract data
  y_data <- y[ts:tf]
  
  # Quick check: need at least 2 finite positive observations
  valid_obs <- y_data[is.finite(y_data) & y_data > 0]
  if (length(valid_obs) < 2) {
    return(list(yhat = rep(NA, length(y_data)), params = NA, loss = 1e10))
  }
  
  # Define objective function depending on whether y0 is fixed or estimated
  if (!is.null(y0)) {
    # 2-parameter version (alpha, r) with fixed y0
    obj_fun <- function(para) {
      alpha <- para[1]
      r <- para[2]
      pred <- power_growth(alpha, r, y0, ts, tf, Y_const)
      pred[!is.finite(pred)] <- 1e10
      compute_asymmetric_loss(y_data, pred, pow_expt)
    }
    lower <- c(-10.0, 0)
    upper <- c(10, 10)
    init <- c(0, 1)
  } else {
    # 3-parameter version (alpha, r, y0)
    obj_fun <- function(para) {
      alpha <- para[1]
      r <- para[2]
      y0_est <- para[3]
      pred <- power_growth(alpha, r, y0_est, ts, tf, Y_const)
      pred[!is.finite(pred)] <- 1e10
      compute_asymmetric_loss(y_data, pred, pow_expt)
    }
    first_val <- valid_obs[1]   # safe first positive value
    lower <- c(-10.0, 0, 0.05 * first_val)
    upper <- c(10, 10, 20 * first_val)
    init <- c(0, 1, first_val)
  }
  
  # Optimize
  if (DEopt) {
    control <- DEoptim.control(NP = 100, itermax = 50, F = 0.82, CR = 0.91)
    res <- tryCatch(
      DEoptim(obj_fun, lower, upper, control = control),
      error = function(e) NULL
    )
    if (is.null(res)) {
      res <- optim(init, obj_fun, method = "Nelder-Mead")
      best_par <- res$par
      loss_val <- res$value
    } else {
      best_par <- res$optim$bestmem
      loss_val <- res$optim$bestval
    }
  } else {
    res <- optim(init, obj_fun, method = "Nelder-Mead")
    best_par <- res$par
    loss_val <- res$value
  }
  
  # Transform raw r to the actual growth rate R = abs(r)^5
  r_used <- abs(best_par[2])^5
  
  # Build parameter vector (alpha, R, y0) – always three elements  
   if (!is.null(y0)) {
    # Fixed y0 case: use the provided y0
    params <- c(alpha = best_par[1], R = r_used, y0 = y0)
    names(params)[3]<-"y0"
    pred <- power_growth(best_par[1], best_par[2], y0, ts, tf, Y_const)
  } else {
     # Estimated y0 case: use the estimated y0
    params <- c(alpha = best_par[1], R = r_used, y0 = best_par[3])
    names(params)[3]<-"y0"
    pred <- power_growth(best_par[1], best_par[2], best_par[3], ts, tf, Y_const)
  }   

  pred[!is.finite(pred)] <- 1e10
  
  list(yhat = pred, params = params, loss = loss_val)
}

# ------------------------------------------------------------------------------
# Recursive splitting for piecewise model with continuity (no jumps)
# ------------------------------------------------------------------------------
# Input:
#   y          - observed series
#   y0         - initial value at the leftmost point (known)
#   N          - number of segments to split into (>= 1)
#   ts, tf     - interval boundaries (global indices)
#   pow_expt   - power exponent for loss
#   DEopt      - use DEoptim?
#   Y_const    - constant Y
# Output: list with:
#   yhat       - combined fitted curve over [ts, tf]
#   split_pts  - vector of split points (length N-1)
#   params     - list of parameter vectors for each segment
#   total_loss - total loss
fit_piecewise_continuity <- function(y, y0, N, ts, tf, pow_expt, DEopt = FALSE, Y_const = 1) {
  # Base case: N = 1
  if (N == 1) {
    res <- fit_single_segment(y, y0 = y0, ts, tf, pow_expt, DEopt, Y_const)
    return(list(yhat = res$yhat, split_pts = integer(0), params = list(res$params), total_loss = res$loss))
  }
  
  # For N >= 2, we need to find the best split point.
  # We'll test all possible split points that leave at least one data point in each side.
  L <- tf - ts + 1
  best_split <- NULL
  best_result <- NULL
  best_total_loss <- Inf
  
  # Candidate split points: from ts+1 to tf-1, ensuring each side has at least 1 point
  # Also we need enough points to fit N-1 segments on the left and N2 on the right.
  # To be safe, we require at least 2 points per segment, but for simplicity we just
  # require that the left side can fit N-1 segments (i.e., length_left >= 2*(N-1)?)
  # We'll use a heuristic: require at least (N-1)*1 + 1 points on left, similarly right.
  # For now, we'll test all splits and rely on the fitting routine to handle too-short intervals.
  for (split in (ts+1):(tf-1)) {
    # Left part
    left_len <- split - ts + 1
    # Right part
    right_len <- tf - split
    cat("N",N,"ts",ts,"tf",tf,"/",length(y),"split",split,"\n")
    # We need to be able to fit at least 1 segment on each side.
    if (left_len < 2 || right_len < 2) next
    
    # Distribute N-1 segments among left and right? Actually, we need N total segments.
    # We can split the N segments into N_left and N_right with N_left + N_right = N.
    # Since the model is continuous, we first fit the left part with N_left segments,
    # then the right part with N_right segments, using the final value of left as y0 for right.
    # To find the best partition, we consider all possible N_left from 1 to N-1.
    for (N_left in 1:(N-1)) {
      N_right <- N - N_left
      
      # Fit left part with N_left segments (starting from y0)
      left_res <- fit_piecewise_continuity(y, y0, N_left, ts, split, pow_expt, DEopt, Y_const)
      if (is.null(left_res$yhat) || any(is.na(left_res$yhat))) next
      
      # The final value of left becomes the initial value for the right part
      y0_right <- left_res$yhat[length(left_res$yhat)]
      
      # Fit right part with N_right segments (starting from y0_right)
      right_res <- fit_piecewise_continuity(y, y0_right, N_right, split+1, tf, pow_expt, DEopt, Y_const)
      if (is.null(right_res$yhat) || any(is.na(right_res$yhat))) next
      
      total_loss <- left_res$total_loss + right_res$total_loss
      if (total_loss < best_total_loss) {
        best_total_loss <- total_loss
        best_split <- split
        cat("split",split,"\n")
        best_N_left <- N_left
        best_N_right <- N_right
        best_left_res <- left_res
        best_right_res <- right_res
      }
    }
  }
  
  if (is.null(best_split)) {
    # No valid split found; fall back to single segment
    warning("Could not find valid split for N=", N, ", falling back to N=1")
    return(fit_piecewise_continuity(y, y0, 1, ts, tf, pow_expt, DEopt, Y_const))
  }
  
  # Combine results
  yhat <- c(best_left_res$yhat, best_right_res$yhat)
  ##split_pts <- c(best_left_res$split_pts, best_split, best_right_res$split_pts + best_split - ts)
  # Adjust split points to be global indices? Actually split_pts are relative to ts? We'll keep as indices in the original time scale.
  # For consistency, we store split points as global indices (ts ... tf). The left_res's split_pts are already global? They are relative to the subinterval starting at ts. We need to adjust.
  # Better: store split points as absolute indices.
  # We'll recalc using the original ts.
  # For left, the split points are already correct because left_res was called with ts, split.
  # For right, we need to shift its split points by (split - ts + 1) so they become absolute.
  #if (length(best_right_res$split_pts) > 0) {
  #  right_split_abs <- best_right_res$split_pts + (split - ts + 1)
  #} else {
  #  right_split_abs <- integer(0)
  #}
  #split_pts <- sort(c(best_left_res$split_pts, split, right_split_abs))
  
  split_pts <- c(best_left_res$split_pts, best_split)
  if (length(best_right_res$split_pts) > 0) {
    split_pts <- c(split_pts, best_right_res$split_pts)
  }
  split_pts <- sort(split_pts)

  params <- c(best_left_res$params, best_right_res$params)
  
  list(yhat = yhat, split_pts = split_pts, params = params, total_loss = best_total_loss)
}

# ------------------------------------------------------------------------------
# Determine the optimal number of segments (N) via sequential selection
# ------------------------------------------------------------------------------
# Input:
#   y           - observed series
#   y0          - initial value at t=1 (from Section \ref{app_sec_y0}).
#                 If NULL, the initial value is estimated from the data
#                 (allowing for a jump at the very beginning).
#   pow_expt    - power exponent for loss
#   max_N       - maximum number of segments to consider (default 5)
#   DEopt       - use DEoptim for fitting
#   Y_const     - constant Y (default 1, and 41.254 for Japanease blog data)
#   ...         - model selection thresholds (passed to select_best_model):
#                 crit1_thresh_log, crit1_thresh_lin   (error ratio tolerance, default 0.2)
#                 crit2_thresh_log, crit2_thresh_lin, crit2_thresh_lin_half (error difference tolerances)
#                 crit3_max_time_error, crit3_max_S_log, crit3_max_S_lin (time prediction tolerance)
#                 These thresholds define the tolerance for choosing the simpler model:
#                 if the difference between the N‑segment model and the (N+1)-segment model
#                 is smaller than the respective thresholds, the simpler N‑segment model is kept.
#                 Larger tolerances make it easier to select the simpler model.
# Output: list with:
#   N_opt       - optimal number of segments
#   fitted      - fitted values for that model
#   split_pts   - split points (global indices)
#   params      - list of parameters for each segment
#   total_loss  - loss of chosen model
# ------------------------------------------------------------------------------
select_number_of_segments <- function(y, y0=NULL, pow_expt, max_N = 5, DEopt = FALSE, Y_const = 1,
                                      # Criterion 1 thresholds
                                      crit1_thresh_log = 0.2,
                                      crit1_thresh_lin = 0.2,
                                      # Criterion 2 thresholds
                                      crit2_thresh_log = 0.05,
                                      crit2_thresh_lin = 0.15,
                                      crit2_thresh_lin_half = 0.15,
                                      # Criterion 3 thresholds
                                      crit3_max_time_error = 4,
                                      crit3_max_S_log = 0.3,
                                      crit3_max_S_lin = 0.3) {
  L <- length(y)
  if (L <= 3) {
    # Very short series: use N=1
    res <- fit_piecewise_continuity(y, y0, 1, 1, L, pow_expt, DEopt, Y_const)
     
    return(list(N_opt = 1, fitted = res$yhat, split_pts = res$split_pts,
                params = res$params, total_loss = res$total_loss))
  }
  
  # Start with N=1
  best_N <- 1
  best_fit <- fit_piecewise_continuity(y, y0, 1, 1, L, pow_expt, DEopt, Y_const)
  cat("best_N",best_N,"pts",best_fit$split_pts,"\n")
  # For each N = 1,2,... compare N+1 model to current best
  for (N in 1:(max_N-1)) {
    cat("N:",N,"\n")
    # Fit model with N+1 segments
    candidate_fit <- fit_piecewise_continuity(y, y0, N+1, 1, L, pow_expt, DEopt, Y_const)
    cat("can_N",N,"pts",candidate_fit$split_pts,"\n")
    # Compare using select_best_model() with supplied thresholds
    selection <- select_best_model(y, best_fit$yhat, candidate_fit$yhat,
                                   crit1_thresh_log = crit1_thresh_log,
                                   crit1_thresh_lin = crit1_thresh_lin,
                                   crit2_thresh_log = crit2_thresh_log,
                                   crit2_thresh_lin = crit2_thresh_lin,
                                   crit2_thresh_lin_half = crit2_thresh_lin_half,
                                   crit3_max_time_error = crit3_max_time_error,
                                   crit3_max_S_log = crit3_max_S_log,
                                   crit3_max_S_lin = crit3_max_S_lin)
    
    if (selection$selected_model == 2) {
      # Candidate (N+1) is better -> update best
      best_N <- N+1
      best_fit <- candidate_fit
      cat("best_N",best_N,"pts",best_fit$split_pts,"\n")
    } else {
      # Stop: current best is sufficient
      break
    }
  }
  
  list(N_opt = best_N, fitted = best_fit$yhat, split_pts = best_fit$split_pts,
       params = best_fit$params, total_loss = best_fit$total_loss)
}



# ------------------------------------------------------------------------------
# Fit piecewise model with known jumps (discontinuities)
# ------------------------------------------------------------------------------
# This function fits a piecewise power‑law growth model to a time series that may
# contain abrupt level shifts (jumps) at specified points.  The underlying
# differential equation for each continuous segment is:
#   dy(t)/dt = R * Y0 * (y(t)/Y0)^alpha,
# where:
#   alpha is the shape parameter (alpha = 1 corresponds to exponential growth),
#   R is the growth rate (the actual parameter used in the fitted model, i.e. r_used),
#   Y0 is a constant scaling factor that depends on the dataset (given by Y_const=1 for default and 41.254 for Japanese blog).
# The function outputs the estimated parameters (alpha, R) for every segment
# (both within blocks and across jumps) as part of the block results.
# ------------------------------------------------------------------------------
# Input:
#   y                - observed series
#   y0               - initial value at t=1
#   jump_points      - vector of indices where jumps occur (detected via detect_jump_points)
#   pow_expt         - power exponent for loss
#   max_seg_per_block- maximum number of continuous segments within a block (default 5)
#   DEopt            - use DEoptim for fitting (default TRUE)
#   Y_const          - constant Y0 that depends on the dataset (default 41.254 for blog data)
#   ...              - model selection thresholds (passed to select_number_of_segments):
#                      crit1_thresh_log, crit1_thresh_lin   (error ratio tolerance, default 0.2)
#                      crit2_thresh_log, crit2_thresh_lin, crit2_thresh_lin_half (error difference tolerances)
#                      crit3_max_time_error, crit3_max_S_log, crit3_max_S_lin (time prediction tolerance)
#                      These thresholds define the tolerance for choosing the simpler model:
#                      if the difference between the N‑segment model and the (N+1)-segment model
#                      is smaller than the respective thresholds, the simpler N‑segment model is kept.
#                      Larger tolerances make it easier to select the simpler model.
#
# Output: list with:
#   yhat            - fitted values for entire series
#   block_results   - list of results for each block. Each block result contains:
#                       fitted   : fitted values for that block
#                       params   : list of parameter vectors for each segment
#                                  each vector is a named vector containing:
#                                    alpha, R, y0, start, end
#                                  where start and end are global indices.
#                       split_pts: split points within the block (global indices)
#                       total_loss: loss for the block
#   all_params      - flattened list of all segment parameters from all blocks,
#                     each a named vector (alpha, R, y0, start, end, jump_flg).  Useful for
#                     inspecting the entire fitted model.
#   jump_points     - copy of input jump_points (for reference)
#   jump_magnitudes - magnitude of jumps at each jump point
#   y_data - input observed series y
# ------------------------------------------------------------------------------
# ------------------------------------------------------------------------------
fit_piecewise_with_jumps <- function(y, y0, jump_points, pow_expt, max_seg_per_block = 5, DEopt = FALSE, Y_const = 1,
                                     # Criterion 1 thresholds
                                     crit1_thresh_log = 0.2,
                                     crit1_thresh_lin = 0.2,
                                     # Criterion 2 thresholds
                                     crit2_thresh_log = 0.05,
                                     crit2_thresh_lin = 0.15,
                                     crit2_thresh_lin_half = 0.15,
                                     # Criterion 3 thresholds
                                     crit3_max_time_error = 4,
                                     crit3_max_S_log = 0.3,
                                     crit3_max_S_lin = 0.3) {

  # Helper to add absolute indices to segment parameters
  add_absolute_indices <- function(params_list, split_pts, block_start, block_length, is_jump_block) {
    n_seg <- length(params_list)
    if (n_seg == 0) return(list())
    # Build segment boundaries (global)
    starts <- c(block_start, block_start + split_pts)
    ends   <- c(block_start + split_pts - 1, block_start + block_length - 1)
    # Trim to n_seg
    starts <- starts[1:n_seg]
    ends   <- ends[1:n_seg]
    # Add start, end, and jump flag to each parameter vector
    lapply(seq_along(params_list), function(i) {
      # jump = TRUE only for the first segment of a jump block (b > 1)
      jump_flag <- (is_jump_block && i == 1)
      c(params_list[[i]], start = starts[i], end = ends[i], jump = jump_flag)
    })
  }



  # Partition series into blocks based on jumps
  # Blocks: [1, jump_points[1]], [jump_points[1]+1, jump_points[2]], ..., [jump_points[last]+1, L]
  L <- length(y)
  blocks <- list()
  starts <- c(1, jump_points + 1)
  ends <- c(jump_points, L)
  # Ensure start <= end for each block
  for (b in seq_along(starts)) {
    
    if (starts[b] <= ends[b]) {
      blocks[[b]] <- list(start = starts[b], end = ends[b])
    }
  }
  
  block_results <- list()
  fitted_vals <- numeric(L)
  all_params <- list()   #collect all segment parameters
  # Fit each block independently
  #print(blocks)
  #rewrqe
  for (b in seq_along(blocks)) {
    s <- blocks[[b]]$start
    e <- blocks[[b]]$end
    block_data <- y[s:e]
    block_len <- length(block_data)
    # For first block, use given y0; for others, initial value is estimated freely.
    if (b == 1) {
    
      cat("b change step0",s,e,"\n")
	print(b)
    
      block_fit <- select_number_of_segments(block_data, y0, pow_expt, max_seg_per_block, DEopt, Y_const,
                                             crit1_thresh_log, crit1_thresh_lin,
                                             crit2_thresh_log, crit2_thresh_lin, crit2_thresh_lin_half,
                                             crit3_max_time_error, crit3_max_S_log, crit3_max_S_lin)
    


      is_jump_block <- FALSE 
    } else {
      # For block b (b>=2), we need to estimate the starting value (jump magnitude).
      # We can use the same method but without fixing y0. However, select_number_of_segments
      # assumes we have a known initial value. To handle unknown start, we can:
      # - Fit a single segment to the block, allowing y0 to be estimated (3-parameter),
      #   then use that as starting point for further segmentation? 
     
    
      block_fit <- select_number_of_segments(block_data, y0=NULL, pow_expt, max_seg_per_block, DEopt, Y_const,
                                             crit1_thresh_log, crit1_thresh_lin,
                                             crit2_thresh_log, crit2_thresh_lin, crit2_thresh_lin_half,
                                               crit3_max_time_error, crit3_max_S_log, crit3_max_S_lin)
    
      is_jump_block <- TRUE
   }
    #block_results[[b]] <- block_fit
    #fitted_vals[s:e] <- block_fit$fitted
    
    # Add absolute segment indices to parameters
    block_fit$params <- add_absolute_indices(block_fit$params, block_fit$split_pts, s, block_len,is_jump_block)
    block_results[[b]] <- block_fit
    fitted_vals[s:e] <- block_fit$fitted

    # Collect all segment parameters (skip NA)
    if (!any(is.na(unlist(block_fit$params)))) {
      all_params <- c(all_params, block_fit$params)
    }
  
  }
  
   
   

  # Compute jump magnitudes (difference between block start value and previous block's end value)
  jump_magnitudes <- numeric(length(jump_points))
  for (j in seq_along(jump_points)) {
    prev_end <- fitted_vals[jump_points[j]]
    next_start <- fitted_vals[jump_points[j] + 1]
    jump_magnitudes[j] <- next_start - prev_end
  }
  print("Fitting Parameters")
  print(all_params)
  list(yhat = fitted_vals,all_params = all_params,block_results = block_results, jump_points=jump_points, jump_magnitudes = jump_magnitudes,y_data=y)
}



# ------------------------------------------------------------------------------
# Reconstruct fitted values from piecewise power-law segment parameters
# ------------------------------------------------------------------------------
# Input:
#   all_params - list of named vectors, each containing alpha, R, y0, start, end
#                (as produced by fit_piecewise_with_jumps$all_params)
#   Y_const    - constant Y0 (1 for default 41.254 for Japanese blog data)
#   t_min      - optional start time (if NULL, min start among segments)
#   t_max      - optional end time (if NULL, max end among segments)
# Output:
#   numeric vector y_hat indexed by time from t_min to t_max
# ------------------------------------------------------------------------------
piecewise_power_growth <- function(all_params, Y_const = 1, t_min = NULL, t_max = NULL) {
  if (length(all_params) == 0) return(numeric(0))

  # Determine the overall time range
  starts <- sapply(all_params, function(p) p[["start"]])
  ends   <- sapply(all_params, function(p) p[["end"]])
  if (is.null(t_min)) t_min <- min(starts)
  if (is.null(t_max)) t_max <- max(ends)

  # Initialize result vector
  y_hat <- rep(NA, t_max - t_min + 1)
  names(y_hat) <- t_min:t_max

  # Process each segment
  for (i in seq_along(all_params)) {
    p <- all_params[[i]]
    alpha <- p[["alpha"]]
    R     <- p[["R"]]          # actual growth rate in the diff. eq.
    y0    <- p[["y0"]]
    start <- p[["start"]]
    end   <- p[["end"]]

    # Convert R back to the raw r used by power_growth (since R = abs(r)^5)
    r_raw <- R^(1/5)          # positive root; R is always non‑negative

    # Compute predicted values for this segment
    pred <- power_growth(alpha, r_raw, y0, start, end, Y_const)

    # Place them into the result vector
    idx <- (start:end) - t_min + 1
    y_hat[idx] <- pred
  }

  y_hat
}



# ------------------------------------------------------------------------------
# Plot observed and fitted values from piecewise power‑law growth model
# ------------------------------------------------------------------------------
# This function takes the output of fit_piecewise_with_jumps and creates a
# two‑panel plot (linear scale above, log scale below).  The observed series
# is shown as a solid black line; the fitted values as a red dashed line.
# Vertical lines mark segment boundaries:
#   - Jump points (from jump_points) are shown as magenta dashed lines (lty = 4)
#   - Other segment boundaries (splits within blocks) are shown as gray dotted
#     lines (lty = 3)
# ------------------------------------------------------------------------------
# Input:
#   fit_result - list returned by fit_piecewise_with_jumps, containing at least:
#                $y_data   : observed time series
#                $yhat     : fitted values (same length)
#                $all_params : list of segment parameter vectors, each with
#                              fields "start", "end", and optionally "jump"
#                $jump_points : vector of indices where jumps occur
#   ...        - additional arguments passed to plot() (e.g., main, xlab, ylab)
# ------------------------------------------------------------------------------
plot_fitted_results <- function(fit_result, ...) {
  # Extract necessary components
  y_obs <- fit_result$y_data
  y_fit <- fit_result$yhat
  all_params <- fit_result$all_params
  jump_pts <- fit_result$jump_points
  L <- length(y_obs)
  
  # Ensure y_fit is the same length (it should be)
  if (length(y_fit) != L) {
    warning("Length of y_fit differs from y_obs; trimming/padding may be needed.")
    if (length(y_fit) > L) y_fit <- y_fit[1:L]
    if (length(y_fit) < L) y_fit <- c(y_fit, rep(NA, L - length(y_fit)))
  }
  
  # Collect all segment boundaries (end of each segment except the last)
  seg_ends <- numeric(0)
  for (seg in all_params) {
    seg_ends <- c(seg_ends, seg["end"])
  }
  seg_ends <- seg_ends[seg_ends < L]
  
  # Separate jump boundaries from other splits
  jump_boundaries <- seg_ends[seg_ends %in% jump_pts]
  split_boundaries <- seg_ends[!(seg_ends %in% jump_pts)]
  
  # Set up two panels
  old_par <- par(no.readonly = TRUE)
  on.exit(par(old_par))
  par(mfrow = c(2, 1), mar = c(2, 4, 2, 2) + 0.1, oma = c(2, 0, 0, 0))
  
  # ---- Top panel: linear scale ----
  plot(1:L, y_obs, type = "b", col = "black", lwd = 1,pch=17,xlab = "", ylab = "Counts (linear)", ...)
  lines(1:L, y_fit, col = "red", lwd = 2, lty = 2)   # dashed model line
  
  # Add vertical lines
  abline(v = split_boundaries, col = "gray", lty = 3, lwd = 1)   # dotted
  abline(v = jump_boundaries,   col = "magenta", lty = 4, lwd = 1) # long dash
  
  # Legend
  legend("topleft", legend = c("Observed", "Fitted (dashed)", "Segment split (dotted)", "Jump (long dash)"),
         col = c("black", "red", "gray", "magenta"),
         lty = c(1, 2, 3, 4), lwd = c(1, 2, 1, 1), bty = "n")
  
  # ---- Bottom panel: log scale ----
  plot(1:L, y_obs, type = "b", col = "black", lwd = 1,pch=17,xlab = "Time", ylab = "Counts (Log Scale)", ...,log="y")
  lines(1:L, y_fit, col = "red", lwd = 2, lty = 2)
  abline(v = split_boundaries, col = "gray", lty = 3, lwd = 1)
  abline(v = jump_boundaries,   col = "magenta", lty = 4, lwd = 1)
}


# ------------------------------------------------------------------------------
# Example usage:
#   fit_result <- fit_piecewise_with_jumps(...)
#   plot_fitted_results(fit_result, main = "My Time Series")
# ------------------------------------------------------------------------------




#Examples_Section
##########################################################################
##########################################################################
##########################################################################
# Examples Section using the data.
##########################################################################
##########################################################################
##########################################################################

#-----------------------------------------------------------------------------
# A. 4 artificial time series and B. 3 real data examples are presented side by side.
# For artificial data in A., only the parameter estimation process is executed.
# For real data in B., preprocessing steps such as normalization by total counts
# and extraction of the growth period are also described.
# However, it is not necessarily required to use the method described here for preprocessing.
#
# The estimated parameters for the piecewise power-law model are as follows:
#   differential equation for each continuous segment is:
#       dy(t)/dt = R * Y0 * (y(t)/Y0)^alpha,
#   where:
#       alpha is the shape parameter (alpha = 1 corresponds to exponential growth),
#       R is the growth rate (the actual parameter used in the fitted model, i.e. r_used),
#       Y0 is a constant scaling factor that depends on the dataset
#           (default Y_const = 1; for Japanese blogs Y_const = 41.254).
# The function outputs the estimated parameters (alpha, R) for every segment
# (both within blocks and across jumps) as part of the block results.
# This model estimates the parameters and the temporal jump positions.
#-----------------------------------------------------------------------------


# - The main function is:
# (1) fit_piecewise_with_jumps
#     The core parameter estimation routine. Given initial values and jump positions,
#     it estimates the parameters of the piecewise power-law model for a growth time series.
#
# - Next, there are two auxiliary main functions:
# (2) determine_jump_position
#     A function to estimate jump positions from the growth time series.
# (3) determine_initial_value
#     A function to estimate initial values from the growth time series.
#
# - As a preprocessing function for extracting the growth period, the following is provided:
# (4) detect_growth_period
#     A function to detect the start and end points of the main growth phase from the time series.
#     This is necessary because fitting requires specifying the growth period.
#     However, it is acceptable to use a different method for growth period extraction.
#
# - Additionally, a function for displaying and plotting the results:
# (5) plot_fitted_results



#=============================================================================
# A. Artificial data examples – no preprocessing
#=============================================================================


#-----------------------------------------------------------------------------
# Artificial time series (A-1) – 1 segment, no jumps
#-----------------------------------------------------------------------------

###############
# Generate artificial data
###############
alpha <- 0.5; R <- 2; len <- 60; x0 <- 1
Y_const <- 1
y_obs <- Y_const * ((1 - alpha) * R * (0:(len - 1)) + (x0 / Y_const)^(1 / (1 - alpha)))^(1 / (1 - alpha))

##########################
# Plot sample time series
##########################
plot(y_obs, xlab = "Time", ylab = "Counts")
#print("Press Enter to continue")
#readline()

############
# Parameter estimation
############
# Estimate initial value
y0 <- determine_initial_value(y_obs)
# Estimate jump locations
jump_pts <- detect_jump_points(y_obs)

## Estimate parameters for piecewise power-law model
## Y_const : constant depending on data scale. Use Y_const = 1 if unknown.
##          Fitting works for individual time series. For blogs, Y_const = 41.254.
## y0      : initial value (can be manually set, e.g., y0 = 1)
## jump_points : if no jumps, set jump_points = NULL; e.g., jump_points = c(10,20) for jumps at positions 10 and 20
## DEopt      : optimization method. DEopt = TRUE for more thorough (slower) optimization.
##              DEopt = FALSE is faster but coarser.
## pow_expt   : power exponent for error, e.g., pow_expt = 0.5 uses abs(y_th - y_obs)^0.5;
##              0 = log error, 1 = linear error.
result <- fit_piecewise_with_jumps(y_obs, y0 = y0, Y_const = 1,
                                   jump_points = jump_pts, pow_expt = 0.5,
                                   DEopt = FALSE)
print("Fitted parameters:")
print(result$all_params)

############
# Check results
############
# Plot and extract data
plot(y_obs, ylab = "Normalized Counts", xlab = "Time (30 days)", pch = 17)
points(result$yhat, col = 2, type = "l", lwd = 2, lty = 2)
#print("Press Enter to continue")
#readline()

# Use summary plotting function
plot_fitted_results(result,main="Artificial time series (A-1) – 1 segment, no jumps")
print(result$all_params)
cat("Jump points:", jump_pts, "\n")
print("5 seconds sleep...")
Sys.sleep(5)
#print("Press Enter to continue")
#readline()
#print("Press Enter to continue")
#readline()
print("End")



#-----------------------------------------------------------------------------
# Artificial time series (A-2) – 2 segments, no jumps
#-----------------------------------------------------------------------------

###############
# Generate artificial data
###############
alpha1 <- 0.5; R1 <- 2; len1 <- 35; x0 <- 1
alpha2 <- 0;  R2 <- 10; len2 <- 35
Y_const <- 1
y_obs1 <- Y_const * ((1 - alpha1) * R1 * (0:(len1 - 1)) + (x0 / Y_const)^(1 / (1 - alpha1)))^(1 / (1 - alpha1))
y_obs2 <- Y_const * ((1 - alpha2) * R2 * (1:len2) + (y_obs1[length(y_obs1)] / Y_const)^(1 / (1 - alpha2)))^(1 / (1 - alpha2))
y_obs <- c(y_obs1, y_obs2)

##########################
# Plot sample time series
##########################
plot(y_obs, xlab = "Time", ylab = "Counts")
#print("Press Enter to continue")
#readline()

############
# Parameter estimation
############
y0 <- determine_initial_value(y_obs)
jump_pts <- detect_jump_points(y_obs)

result <- fit_piecewise_with_jumps(y_obs, y0 = y0, Y_const = 1,
                                   jump_points = jump_pts, pow_expt = 0.5,
                                   DEopt = FALSE)
print("Fitted parameters:")
print(result$all_params)

############
# Check results
############
plot(y_obs, ylab = "Normalized Counts", xlab = "Time (30 days)", pch = 17)
points(result$yhat, col = 2, type = "l", lwd = 2, lty = 2)
#print("Press Enter to continue")
#readline()

plot_fitted_results(result,"Artificial time series (A-2) – 2 segments, no jumps")
print(result$all_params)
cat("Jump points:", jump_pts, "\n")

print("5 seconds sleep...")
Sys.sleep(5)

#print("Press Enter to continue")
#readline()
#print("Press Enter to continue")
#readline()
print("End")



#-----------------------------------------------------------------------------
# Artificial time series (A-3) – 2 segments and jumps
#-----------------------------------------------------------------------------

###############
# Generate artificial data
###############
y_obs <- c(2 * 1:50, 100 + 40 * 1:30, 3000 + 100 * 1:20)

##########################
# Plot sample time series
##########################
plot(y_obs, xlab = "Time", ylab = "Counts")
#print("Press Enter to continue")
#readline()

############
# Parameter estimation
############
y0 <- determine_initial_value(y_obs)
jump_pts <- detect_jump_points(y_obs)

result <- fit_piecewise_with_jumps(y_obs, y0 = y0, Y_const = 1,
                                   jump_points = jump_pts, pow_expt = 0.5,
                                   DEopt = FALSE)

print("Fitted parameters:")
print(result$all_params)

############
# Check results
############
plot(y_obs, ylab = "Normalized Counts", xlab = "Time (30 days)", pch = 17)
points(result$yhat, col = 2, type = "l", lwd = 2, lty = 2)
#print("Press Enter to continue")
#readline()

plot_fitted_results(result,main="Artificial (A-3) – 2 segments and jumps")
print(result$all_params)
cat("Jump points:", jump_pts, "\n")
print("5 seconds sleep...")
Sys.sleep(5)
#print("Press Enter to continue")
#readline()
#print("Press Enter to continue")
#readline()
print("End")



#-----------------------------------------------------------------------------
# Artificial time series (A-4) – case where it fails: short time series
#-----------------------------------------------------------------------------
# For short time series, it becomes difficult to distinguish between one segment
# and two segments, and a smaller number of segments tends to be selected.
# Also, since this method is optimized for Japanese blog time series,
# it may fail for time series with a different noise structure.
# Specifically, the following two functions depend heavily on the noise structure
# in parameter estimation:
#   (a) Jump detection: detect_jump_points()
#   (b) Model selection: select_best_model()
# Also, the following preprocessing function may also require adjusting threshold
# constants because it depends on the noise structure.
# However, this function can be replaced by other methods.
#   (c) Growth period detection (see real data examples): detect_growth_period()

###############
# Generate artificial data (example of structural estimation failure)
###############
# Structure with two different linear slopes. It may be estimated as a single power-law.
y_obs <- c(2 * 1:30, 60 + 10 * 1:30)

##########################
# Plot sample time series
##########################
plot(y_obs, xlab = "Time", ylab = "Counts")
#print("Press Enter to continue")
#readline()

############
# Parameter estimation
############
y0 <- determine_initial_value(y_obs)
jump_pts <- detect_jump_points(y_obs)

result <- fit_piecewise_with_jumps(y_obs, y0 = y0, Y_const = 1,
                                   jump_points = jump_pts, pow_expt = 0.5,
                                   DEopt = FALSE)

print("Fitted parameters:")
print(result$all_params)

############
# Check results
############
plot(y_obs, ylab = "Normalized Counts", xlab = "Time (30 days)", pch = 17)
points(result$yhat, col = 2, type = "l", lwd = 2, lty = 2)
#print("Press Enter to continue")
#readline()

plot_fitted_results(result,main="Artificial (A-4) – case where it fails")
print(result$all_params)
cat("Jump points:", jump_pts, "\n")

print("5 seconds sleep...")
Sys.sleep(5)

#print("Press Enter to continue")
#readline()
#print("Press Enter to continue")
#readline()
print("End")



#=============================================================================
# B. Real data examples – with preprocessing
#=============================================================================

#-----------------------------------------------------------------------------
# Total count time series. The count data for each word is proportional to the
# total number of blog posts, so it must be normalized by the total counts below.
#-----------------------------------------------------------------------------

# Total count time series (30‑day intervals)
total <- c(339569, 281346, 260069, 245387, 346692, 343415, 357138, 426666,
           487881, 485718, 492066, 495472, 500922, 511191, 525772, 564005,
           574341, 568959, 547524, 548179, 546720, 540940, 539563, 518771,
           466545, 420836, 401256, 387477, 383541, 386282, 373590, 364272,
           400888, 432725, 481171, 509881, 504941, 508983, 526033, 529471,
           542037, 649959, 754525, 780433, 782354, 794100, 806782, 812188,
           834286, 819897, 858745, 891295, 902425, 833321, 841925, 859669,
           811315, 761442, 814571, 880894, 858979, 814750, 797580, 781275,
           800555, 806113, 766880, 737044, 702240, 692525, 674907, 651033,
           630829, 611990, 577989, 585931, 590842, 581009, 562463, 561230,
           552881, 511654, 492331, 491739, 479006, 515277, 445398, 445195,
           469532, 461734, 471963, 488200, 475578, 455958, 436715, 437203,
           436718, 426637, 417552, 416812, 420316, 416920, 409285, 404687,
           396763, 389680, 377056, 374693, 382746, 379072, 369583, 355769,
           346980, 332805, 339768, 356085, 355133, 345484, 304920, 296417,
           308109, 304656, 298906, 281996, 284240, 293120, 279607, 275722,
           273488, 234440, 235409, 249624, 255039, 247593, 246381, 242071,
           240221, 238123, 240170, 232779, 232052, 226249, 215467, 217646,
           213840, 196933, 202222, 196096, 198281, 200142, 203661, 198739,
           209237, 211541, 208005, 201501, 200058, 195747, 179795, 177098, 182606)

# Normalize total time series to mean 1.
total_norm <- total / mean(total)


#-----------------------------------------------------------------------------
# Real data (B-1) – "Cheap SIM" – example with no segments, no jumps
#-----------------------------------------------------------------------------

# Japanese blog time series count data for "Cheap SIM" (30‑day intervals)
y_raw <- c(0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
           0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 5, 1, 1, 0, 1,
           1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 2, 1, 0, 4, 3, 1, 4, 1, 9, 13, 7, 5, 6,
           7, 29, 32, 44, 41, 28, 42, 53, 41, 85, 83, 96, 116, 109, 146, 119, 292,
           333, 303, 328, 442, 576, 595, 629, 678, 522, 702, 757, 1138, 799, 777,
           997, 1067, 1242, 1485, 1377, 1606, 1480, 1772, 1910, 1719, 1688, 1729,
           2413, 2970, 3099, 3931, 3975, 3602, 3865, 3811, 3168, 2384, 2583, 2785,
           2848, 3395, 3415, 3955, 2871, 2682, 3158, 2494, 2723, 2538, 2398, 2095,
           1869, 2364, 2837, 2247, 2173, 1654, 1437, 1777, 1570, 1654, 1492, 2065,
           2139, 2023, 1781, 2271, 1230, 1119, 1139, 1072, 1277, 1207, 1094, 981, 303)

############
# Preprocessing
############
# 1. Normalize by total counts
y_norm <- y_raw / total_norm

# 2. Extract growth period
# (y_norm: normalized data, y_raw: raw data. If data are already normalized, set y_raw = y_norm.)
period <- detect_growth_period(y_norm, y_raw)
print("Growth period indices")
print(period)
y_obs <- y_norm[period[1]:period[2]]

# Plot growth period
plot(y_norm, log = "y", ylab = "Normalized Counts", xlab = "Time (30 days)",main="Growth Period detection \n (B-2) Words counts; Keywords: Cheap SIM")
abline(v = period, col = 2, lty = 2, lwd = 2)

print("3 seconds sleep...")
Sys.sleep(3)
#print("Press Enter to continue")
#readline()

############
# Parameter estimation
############
y0 <- determine_initial_value(y_obs)
jump_pts <- detect_jump_points(y_obs)

result <- fit_piecewise_with_jumps(y_obs, y0 = y0, Y_const = 41.254,
                                   jump_points = jump_pts, pow_expt = 0.5,
                                   DEopt = FALSE)

print("Fitted parameters:")
print(result$all_params)

############
# Check results
############
plot(y_obs, ylab = "Normalized Counts", xlab = "Time (30 days)", pch = 17)
points(result$yhat, col = 2, type = "l", lwd = 2, lty = 2)
#print("Press Enter to continue")
#readline()

plot_fitted_results(result,main="(B-2) Words counts; Keywords: Cheap SIM")
print(result$all_params)
cat("Jump points:", jump_pts, "\n")

print("5 seconds sleep...")
Sys.sleep(5)

#print("Press Enter to continue")
#readline()
#print("Press Enter to continue")
#readline()
print("End")



#-----------------------------------------------------------------------------
# Real data (B-2) – "Watch emoji Unicode: U+231A" – example with jumps, number of segments = 1
#-----------------------------------------------------------------------------

# Japanese blog time series count data for "Watch emoji Unicode: U+231A" (30‑day intervals)
y_raw <- c(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0,
           0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0,
           0, 0, 0, 1, 0, 0, 1, 1, 1, 2, 1, 0, 1, 0, 1, 1, 1, 2, 4, 5, 8, 2, 3,
           3, 1, 5, 13, 16, 16, 19, 10, 20, 19, 31, 44, 41, 27, 37, 38, 50, 49,
           51, 59, 76, 97, 113, 135, 109, 93, 104, 104, 102, 129, 135, 154, 166,
           166, 195, 177, 183, 173, 198, 167, 156, 202, 164, 167, 160, 170, 170,
           181, 189, 109, 120, 163, 156, 145, 146, 160, 174, 156, 157, 149, 150,
           170, 170, 162, 388, 430, 460, 393, 413, 469, 523, 443, 452, 492, 633,
           641, 522, 575, 562, 649, 739, 595, 527, 640, 660, 699, 655, 674, 649,
           648, 616, 194)

############
# Preprocessing
############
y_norm <- y_raw / total_norm
period <- detect_growth_period(y_norm, y_raw)
print("Growth period indices")
print(period)
y_obs <- y_norm[period[1]:period[2]]

plot(y_norm, log = "y", ylab = "Normalized Counts", xlab = "Time (30 days)",main="Growth Period detection \n (B-2) Words counts; Keywords: Watch emoji [Unicode U+231A]")
abline(v = period, col = 2, lty = 2, lwd = 2)

print("3 seconds sleep...")
Sys.sleep(3)

#print("Press Enter to continue")
#readline()

############
# Parameter estimation
############
y0 <- determine_initial_value(y_obs)
jump_pts <- detect_jump_points(y_obs)

result <- fit_piecewise_with_jumps(y_obs, y0 = y0, Y_const = 41.254,
                                   jump_points = jump_pts, pow_expt = 0.5,
                                   DEopt = FALSE)

print("Fitted parameters:")
print(result$all_params)

############
# Check results
############
plot(y_obs, ylab = "Normalized Counts", xlab = "Time (30 days)", pch = 17)
points(result$yhat, col = 2, type = "l", lwd = 2, lty = 2)
#print("Press Enter to continue")
#readline()

plot_fitted_results(result,main="(B-2) Words counts; Keywords: Watch emoji [Unicode U+231A]")
print(result$all_params)
cat("Jump points:", jump_pts, "\n")

print("5 seconds sleep...")
Sys.sleep(5)

#print("Press Enter to continue")
#readline()
#print("Press Enter to continue")
#readline()
print("End")



#-----------------------------------------------------------------------------
# Real data (B-3) – "Matchmaking parties" – example with no jumps, number of segments = 2
# Takes time to compute.
#-----------------------------------------------------------------------------

# Time series count data (30‑day intervals)
y_raw <- c(0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
           1, 1, 3, 6, 17, 25, 77, 146, 161, 157, 167, 219, 262, 375, 446, 351,
           491, 421, 447, 591, 766, 901, 834, 1011, 1264, 1223, 1019, 934, 1219,
           1008, 804, 1060, 1559, 1718, 1283, 1169, 1583, 1640, 1762, 1475, 1518,
           1740, 1624, 1487, 1565, 1477, 1473, 1458, 1420, 1380, 1537, 1575, 1486,
           1546, 1457, 1598, 1582, 1743, 1733, 1662, 1540, 1794, 2043, 1798, 1514,
           1661, 1686, 1804, 2540, 2540, 2277, 2244, 1868, 2057, 2221, 2180, 1728,
           2359, 3193, 2831, 3109, 2939, 2819, 2988, 3033, 3045, 4534, 5637, 5206,
           6315, 6786, 7073, 7078, 7666, 7077, 6819, 7482, 9612, 9590, 8980, 9413,
           8065, 7901, 6768, 5653, 6411, 6349, 5660, 6028, 5931, 5759, 5685, 3750,
           4013, 3927, 3981, 3661, 3672, 3143, 2723, 3375, 3243, 3037, 3308, 3123,
           3178, 3268, 3220, 3121, 2758, 2382, 2970, 2414, 2593, 2384, 2144, 2206, 628)

############
# Preprocessing
############
y_norm <- y_raw / total_norm
period <- detect_growth_period(y_norm, y_raw)
print("Growth period indices")
print(period)
y_obs <- y_norm[period[1]:period[2]]

plot(y_norm, log = "y", ylab = "Normalized Counts", xlab = "Time (30 days)",main="Growth Period detection \n (B-3) Words counts; Keywords: Matchmaking parties")
abline(v = period, col = 2, lty = 2, lwd = 2)

print("3 seconds sleep...")
Sys.sleep(3)

#print("Press Enter to continue")
#readline()

############
# Parameter estimation
############
y0 <- determine_initial_value(y_obs)
jump_pts <- detect_jump_points(y_obs)

result <- fit_piecewise_with_jumps(y_obs, y0 = y0, Y_const = 41.254,
                                   jump_points = jump_pts, pow_expt = 0.5,
                                   DEopt = FALSE)

print("Fitted parameters:")
print(result$all_params)

############
# Check results
############
plot(y_obs, ylab = "Normalized Counts", xlab = "Time (30 days)", pch = 17)
points(result$yhat, col = 2, type = "l", lwd = 2, lty = 2)
print("Press Enter to continue")
#readline()

plot_fitted_results(result,main="(B-3) Words counts; Keywords: Matchmaking parties")
print(result$all_params)
cat("Jump points:", jump_pts, "\n")

print("5 seconds sleep...")
Sys.sleep(5)

#print("Press Enter to continue")
#readline()
#print("Press Enter to continue")
#readline()
print("End")
